Getzler-Kapranov graph complex cohomology computations in weight 13

We study the weight-graded compactly supported cohomology of the moduli spaces of curves $\mathcal{M}_{g,n}$ using the Getzler-Kapranov graph complex. After recollecting the theory and some previous results, we compute the cohomology in weight 13 for the (g, n) pairs with 3g + 2n = 28.

==> MBELLI_Main.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sage.all import graphs\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "pd.options.display.max_columns = None\n",
    "pd.set_option('display.max_rows', int(500))\n",
    "pd.options.display.width = int(500)\n",
    "pd.options.display.max_colwidth = int(500)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "MAX_EXCESS:  4\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# the whole file uses this variable as upper bound for the excess classification of blowup representations.\n",
    "# in this script, the excess of a blowup representation is E(g,n)=3g-2n-25 ≥0\n",
    "MAX_EXCESS = 4\n",
    "print(\"MAX_EXCESS: \",MAX_EXCESS)\n",
    "\n",
    "gn_table = [] # list of lists of tuples (g,n), indexed by excess\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot()\n",
    "plt.grid(visible=True)\n",
    "for excess in range(MAX_EXCESS+1):\n",
    "    ax.name = 'Excess '+str(excess)\n",
    "    gn_table.append([])\n",
    "    for g in range(1,floor((excess+22)/3+1)+1):\n",
    "        if (excess+22-3*g+3)%2 == 0:\n",
    "            n = (excess+22-3*g+3)/2\n",
    "            gn_table[excess].append((g,n))\n",
    "    ax.scatter(*zip(*gn_table[excess]),c='#'+str(hex(int(50+excess*200/MAX_EXCESS))[2:])+str(hex(int(50+(MAX_EXCESS-excess)*200/MAX_EXCESS))[2:])+str(hex(int(50+(MAX_EXCESS-excess)*200/MAX_EXCESS))[2:]))\n",
    "plt.show()\n",
    "\n",
    "# given a sequence of simple specht contributions (either Vn or V1^n), generate the string of their box product\n",
    "def specht_sequence_to_string(seq):\n",
    "    if len(seq)>0:\n",
    "        specht_string = r\"$\"\n",
    "        first=True\n",
    "        for specht in seq:\n",
    "            if not first: specht_string+=r\"\\boxtimes \"\n",
    "            first = False\n",
    "            specht_string+=r\"V_{\"+ (str(specht[0]) if specht[1]==1 else (r\"1^{\"+str(specht[0])+r\"}\"))+r\"}\"\n",
    "        specht_string+=r\"$\"\n",
    "        return specht_string\n",
    "    else: return \"\"\n",
    "\n",
    "GRAPHVISUALS = True # controls wether to build graphics for the blowup objects"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "class BlowUpComponent:\n",
    "    def __init__(self):\n",
    "        self.nameID='-1'\n",
    "        self.ID='-1'\n",
    "        self.crossed=False\n",
    "        self.crossType='0'\n",
    "        self.stability = 0\n",
    "    \n",
    "        self.marked=False # vars that only make sense after marking\n",
    "        self.unmarkedComponent = None\n",
    "        self.odd_component= None\n",
    "        self.odd = None\n",
    "        self.odd_symmetry = None\n",
    "        self.nadd_permutation_matrix = None\n",
    "        self.specht_sequence = None \n",
    "        self.specht_string = None\n",
    "\n",
    "        self.crossContractedComponent = None # in case B, the BlowUpComponent object isomorphic to the contraction of the crossed edge in this graph\n",
    "        self.crossValence = None # valence of tilde{v}, number of hairs of half-edges incodent with the crossed edge\n",
    "        self.crossValence_none = None\n",
    "        self.crossValence_nadd = None\n",
    "        self.crossValence_eps = None\n",
    "        self.relation2groupID = None # index position of its group in the sorted dataframe relations2groups. set externally\n",
    "        self.in_relation2_basis = None # wether this component is a basis element of its relation2 group\n",
    "\n",
    "        self.crossTypeA2_blowupComponents = None # in case A2, the one or two BlowUp component objects (unmarked or marked) after blowing up the crossed edge\n",
    "\n",
    "    def build(self,skeleton=None, unmarked_valence=[],nadd_valence=[],doubleleg=None):\n",
    "        if doubleleg==None:\n",
    "            self.graph = skeleton.copy(immutable=False)  # non empty graph of the internal vertices of the components\n",
    "            self.vertices = skeleton.order() #internal, and counting the potential crossed edge as two !\n",
    "            if self.vertices!=len(unmarked_valence) or self.vertices!=len(nadd_valence): raise ValueError('vertices!=length arrays')\n",
    "            self.edges = skeleton.size() #internal, and counting the potential crossed edge !\n",
    "            self.unmarked_valence = unmarked_valence # list by index of the internal vertex of how many unmarked hairs it has\n",
    "            self.nadd_valence = nadd_valence # list by index of the internal vertex of how many j hairs it has\n",
    "            self.unmarked = sum(unmarked_valence)\n",
    "            self.nadd = sum(nadd_valence)\n",
    "            self.n = self.unmarked+self.nadd # total hairs of the components\n",
    "            self.v_add = self.vertices #vertex contribution when glued to the special vertex\n",
    "            self.e_add = self.edges+self.unmarked #edges contribution when glued to the special vertex\n",
    "\n",
    "            ucount=ncount=0\n",
    "            for v,u in enumerate(unmarked_valence):\n",
    "                for x in range(u):\n",
    "                    self.graph.add_vertex('u'+str(ucount))\n",
    "                    self.graph.add_edge('u'+str(ucount),v,'u')\n",
    "                    ucount += 1\n",
    "            for v,n in enumerate(nadd_valence):\n",
    "                for x in range(n):\n",
    "                    self.graph.add_vertex('n'+str(ncount))\n",
    "                    self.graph.add_edge('n'+str(ncount),v,'n')\n",
    "                    ncount += 1\n",
    "\n",
    "            for v in range(self.vertices):\n",
    "                if self.graph.degree(v)<3: raise ValueError('Component not stable at vertex ',v)\n",
    "                self.stability += self.graph.degree(v)-2\n",
    "            self.g = (self.stability-self.n+2)/2    # total genus of the hairy graph\n",
    "            self.g_add = self.g+self.unmarked-1   # genus contribution when glued to the special vertex\n",
    "        else:\n",
    "            if doubleleg==0:\n",
    "                self.graph = Graph({'u0':['u1'],'u1':[]})\n",
    "                self.graph.set_edge_label('u0','u1','u')\n",
    "                self.unmarked = 2\n",
    "                self.nadd = 0\n",
    "                self.g_add = 1\n",
    "                self.e_add = 1\n",
    "            else:\n",
    "                self.graph = Graph({'u0':['n0'],'n0':[]})\n",
    "                self.graph.set_edge_label('u0','n0','n')  # double leg edge label is the one of its second vertex\n",
    "                self.unmarked = 1\n",
    "                self.nadd = 1\n",
    "                self.g_add = 0\n",
    "                self.e_add = 0\n",
    "            self.vertices = 0\n",
    "            self.edges = 0\n",
    "            self.n = 2\n",
    "            self.g = 0\n",
    "            self.v_add = 0\n",
    "        self.build_visuals()\n",
    "        return self\n",
    "\n",
    "    def cross(self,crosstype,vertex,vertex2=None):\n",
    "        if self.vertices==0: raise ValueError(\"doubleleg can't be crossed\")\n",
    "        self.crossed = True\n",
    "        self.crossType = crosstype\n",
    "        self.v_add+= -1\n",
    "        self.e_add+= -1\n",
    "        # throughout the program it is assumed that self.crossedEdge[0] is the internal vertex\n",
    "        if crosstype=='A':\n",
    "            if self.unmarked_valence[vertex]==0: raise ValueError('No unmarked at crossed vertex',vertex)\n",
    "            if self.marked:\n",
    "                node_index = sum(self.ome_valence[:vertex])\n",
    "                self.crossedEdge = [vertex,'o'+str(node_index)]\n",
    "            else:\n",
    "                node_index = sum(self.unmarked_valence[:vertex])\n",
    "                self.crossedEdge = [vertex,'u'+str(node_index)]\n",
    "            if self.graph.degree(vertex)==3: self.crossType='A2'\n",
    "        if crosstype=='B':\n",
    "            self.crossedEdge = [vertex,vertex2]\n",
    "        if crosstype=='Birr':\n",
    "            self.crossedEdge = [vertex,vertex]\n",
    "        # if it has a multiple edge, I assume that its label has already been set at construction of the graph\n",
    "        if not self.graph.has_multiple_edges(): \n",
    "            self.graph.set_edge_label(*self.crossedEdge,'CROSS')\n",
    "\n",
    "    def compute_crossContractedComponent(self):\n",
    "        # compute the contraction of the B1 graph at the crossed vertex\n",
    "        # this graph maintains all edge and vertex labelings, it might have vertex labels which skip one integer\n",
    "        if not self.crossType=='B': raise ValueError('component is not of crossType B')\n",
    "        G = copy(self.graph)\n",
    "        G.allow_multiple_edges(new=True)\n",
    "        G.allow_loops(new=True)\n",
    "        G.contract_edge(self.crossedEdge)\n",
    "        v = self.crossedEdge[0] if self.crossedEdge[0]<self.crossedEdge[1] else self.crossedEdge[1]\n",
    "        G.relabel({v:'CROSS'})\n",
    "        # we add an extra edge, specially labeled, so that when we check edge-label preserving isomorphism of the crossContracted graph we also fix the crossed vertex. This is a purely formal fix and has nothing to do with the theory\n",
    "        G.add_vertex(name='CROSS2')\n",
    "        G.add_edge(('CROSS','CROSS2','CROSS'))\n",
    "        self.crossContractedComponent = G\n",
    "        self.crossValence = -1   # correct for the added extra CROSS edge\n",
    "        self.crossValence_nadd, self.crossValence_eps, self.crossValence_none = 0, 0, 0\n",
    "        for edge in G.edges(vertices='CROSS',labels=True,sort=False):\n",
    "            self.crossValence+=1\n",
    "            if edge[0]==edge[1]:\n",
    "                self.crossValence+=1\n",
    "                self.crossValence_none+=2\n",
    "            elif edge[2]==None: self.crossValence_none+=1\n",
    "            elif edge[2][0]=='n': self.crossValence_nadd+=1\n",
    "            elif edge[2][0]=='e': self.crossValence_eps+=1\n",
    "\n",
    "        self.in_relation2_basis = False\n",
    "\n",
    "    def compute_A2blowup(self,frame):\n",
    "        # compute the splitting of the A2 graph at the crossed vertex, then search in the given frame for the BlowUpComponent objects isomorphic to the one or two resulting components.\n",
    "        if not self.crossType=='A2': raise ValueError('component is not of crossType A2')\n",
    "        self.crossTypeA2_blowupComponents = []\n",
    "        components = []\n",
    "        if self.graph.has_loops():\n",
    "            if self.marked:\n",
    "                G = Graph({'o0':['o1'],'o1':[]})\n",
    "                G.set_edge_label('o0','o1','o')\n",
    "            else:\n",
    "                G = Graph({'u0':['u1'],'u1':[]})\n",
    "                G.set_edge_label('u0','u1','u')\n",
    "            components = [G]\n",
    "        else:\n",
    "            G = copy(self.graph) \n",
    "            G.delete_vertex(self.crossedEdge[1])\n",
    "            edges = []\n",
    "            for edge in G.edges(vertices=self.crossedEdge[0], sort=False,labels=True):\n",
    "                if edge[2]!='CROSS': edges.append((edge[0],edge[1],edge[2]) if edge[0]==self.crossedEdge[0] else (edge[1],edge[0],edge[2]))\n",
    "            if len(edges)!=2: raise ValueError('blowup at A2 went wrong',self.__str__(True))\n",
    "            G.delete_edge(edges[1])\n",
    "            G.relabel({self.crossedEdge[0]:'w1'})\n",
    "            G.add_vertex('w2')\n",
    "            G.add_edge(edges[1][1],'w2',edges[1][2])\n",
    "            if edges[0][2]==None: G.set_edge_label('w1',edges[0][1],'o' if self.marked else 'u')\n",
    "            if edges[1][2]==None: G.set_edge_label('w2',edges[1][1],'o' if self.marked else 'u')\n",
    "            if not G.is_connected(): components = G.connected_components_subgraphs()\n",
    "            else: components = [G]\n",
    "        if self.marked:\n",
    "            for C in components:\n",
    "                eps = ome = nadd = vertices = 0\n",
    "                for v in C.get_vertices():\n",
    "                    if isinstance(v,str):\n",
    "                        if v[0]=='o' or v[0]=='w': ome+=1\n",
    "                        elif v[0]=='e': eps+=1\n",
    "                        else: nadd+=1\n",
    "                    else: vertices+=1\n",
    "                for row in frame[(frame['ome']==ome) & (frame['eps']==eps) & (frame['nadd']==nadd) & (frame['vertices']==vertices)].itertuples():\n",
    "                    if row.graph.graph.is_isomorphic(C,edge_labels=True):\n",
    "                        self.crossTypeA2_blowupComponents.append(row.graph)\n",
    "                        break\n",
    "        else:\n",
    "            for C in components:\n",
    "                unmarked = nadd = vertices = 0\n",
    "                for v in C.get_vertices():\n",
    "                    if isinstance(v,str):\n",
    "                        if v[0]=='u' or v[0]=='w': unmarked+=1\n",
    "                        else: nadd+=1\n",
    "                    else: vertices+=1\n",
    "                for row in frame[(frame['unmarked']==unmarked) & (frame['nadd']==nadd) & (frame['vertices']==vertices)].itertuples():\n",
    "                    if row.graph.graph.is_isomorphic(C,edge_labels=True):\n",
    "                        self.crossTypeA2_blowupComponents.append(row.graph)\n",
    "                        break\n",
    "\n",
    "        if len(components) != len(self.crossTypeA2_blowupComponents):\n",
    "            print(\"comps\")\n",
    "            for C in components: C.graphplot(edge_labels=True).show()\n",
    "            print(\"found\")\n",
    "            for C in self.crossTypeA2_blowupComponents: C.show()\n",
    "            raise ValueError(\"didn't find the isomorphic A2 blow ups in the frame\")\n",
    "\n",
    "    def label_hairs_uniquely(self):\n",
    "        for x in range(self.nadd):\n",
    "            for edge in self.graph.edges(vertices=['n'+str(x)],sort=False):\n",
    "                self.graph.set_edge_label(edge[0],edge[1],'n'+str(x))\n",
    "    def unlabel_hairs(self):\n",
    "        for x in range(self.nadd):\n",
    "            for edge in self.graph.edges(vertices=['n'+str(x)],sort=False):\n",
    "                self.graph.set_edge_label(edge[0],edge[1],'n')\n",
    "\n",
    "    def mark(self,ome_valence,unmarkedComponent=None,doubleleg_ome=None):\n",
    "        if self.marked: raise ValueError('component has already been marked')\n",
    "        self.marked = True\n",
    "        self.unmarkedComponent = unmarkedComponent # reference to a not marked BlowUpComponent object\n",
    "        self.ome_valence = ome_valence # number of omega hairs indexed by vertex\n",
    "        self.ome = sum(ome_valence) if self.vertices!=0 else doubleleg_ome    #  number of omega hairs\n",
    "        if any(self.unmarked_valence[v]<ome_valence[v] for v in range(self.vertices)): raise ValueError('ome_valence too high',self.unmarked_valence, ome_valence)\n",
    "        self.eps_valence = [self.unmarked_valence[v]-ome_valence[v] for v in range(self.vertices)]\n",
    "        self.eps = sum(self.eps_valence) if self.vertices!=0 else self.unmarked-doubleleg_ome   #  number of epsilon hairs\n",
    "        self.excess = 3*self.g-3+3*self.eps+self.ome+2*self.nadd   # excess of blown up components\n",
    "\n",
    "        if self.vertices==0:\n",
    "            if self.unmarked==1: self.graph.relabel({'u0':'o0' if doubleleg_ome==1 else 'e0'})\n",
    "            elif doubleleg_ome==0: self.graph.relabel({'u0':'e0', 'u1':'e1'})\n",
    "            else: self.graph.relabel({'u0':'o0' if doubleleg_ome==2 else 'e0' , 'u1':'o0' if doubleleg_ome==1 else 'o1'})\n",
    "            edge = self.graph.edges(sort=False)[0]\n",
    "            if self.unmarked==1: self.graph.set_edge_label(edge[0],edge[1],'n')  # nadd has priority over omega and epsilon for labeling the edge\n",
    "            else: self.graph.set_edge_label(edge[0],edge[1],'o' if doubleleg_ome==2 else 'e') # epsilon has priority over omega for labeling the edge\n",
    "            self.odd_component = (doubleleg_ome%2==0 and self.nadd==0)\n",
    "            if doubleleg_ome==2:\n",
    "                self.odd =True\n",
    "                self.odd_symmetry = 'u see it'\n",
    "            else: self.odd=False\n",
    "        else:\n",
    "            count = ecount = ocount = 0\n",
    "            for v in range(self.vertices):\n",
    "                for x in range(self.eps_valence[v]):\n",
    "                    self.graph.relabel({'u'+str(count):'e'+str(ecount)},inplace=True)\n",
    "                    self.graph.set_edge_label('e'+str(ecount),v,'e')\n",
    "                    count+=1\n",
    "                    ecount+=1\n",
    "                for o in range(self.ome_valence[v]):\n",
    "                    self.graph.relabel({'u'+str(count):'o'+str(ocount)},inplace=True)\n",
    "                    self.graph.set_edge_label('o'+str(ocount),v,'o')\n",
    "                    count+=1\n",
    "                    ocount+=1\n",
    "            if self.crossType=='A' or self.crossType=='A2':\n",
    "                o = sum(ome_valence[:self.crossedEdge[0]])\n",
    "                self.crossedEdge[1] = 'o'+str(o)\n",
    "                self.graph.set_edge_label(*self.crossedEdge,'CROSS')\n",
    "\n",
    "            self.odd_component = ((self.edges + self.eps)%2!=0 and self.nadd==0 and not self.crossed)\n",
    "            # a (non empty) blow up component has an odd symmetry if and only if there is a generator of the automorphism group with odd sign of permutation on the internal edges + epsilon hairs\n",
    "            #the symmetry automorphisms must fix the n_add hairs, so relabel their edges from the anonymous 'n' to 'nx', where 1≤x≤n_add is the index of the hair\n",
    "            self.label_hairs_uniquely()\n",
    "            autom = self.graph.automorphism_group(edge_labels=True)\n",
    "            self.odd = False\n",
    "            self.odd_symmetry = None\n",
    "            for f in autom.gens():\n",
    "                sign_count = 0\n",
    "                orbits = []\n",
    "                for edge in self.graph.edges(sort=False,labels=True):\n",
    "                    if (edge[2]==None or edge[2]=='e') and not any(({edge[0],edge[1]} in orbit) for orbit in orbits):\n",
    "                        orbits.append([{edge[0],edge[1]}])\n",
    "                        edge2 = (edge[0],edge[1])\n",
    "                        while {f(edge2[0]),f(edge2[1])}!={edge[0],edge[1]}:\n",
    "                            edge2 = (f(edge2[0]),f(edge2[1]))\n",
    "                            sign_count+=1\n",
    "                            orbits[len(orbits)-1].append({edge2[0],edge2[1]})                    \n",
    "                if sign_count%2!=0:\n",
    "                    self.odd = True\n",
    "                    self.odd_symmetry = f\n",
    "                    break\n",
    "            #relabel to original state the n_add hairs\n",
    "            self.unlabel_hairs()\n",
    "            \n",
    "        self.build_visuals()\n",
    "\n",
    "    def compute_specht(self):\n",
    "        # if has odd symmetry, then the sign of an action on the nadd hairs is not well defined\n",
    "        if self.odd: return\n",
    "\n",
    "        # sequence of tuples (k,o) where k is the size of a group which can be freely permuted by o-signed automorphisms\n",
    "        self.specht_sequence = []\n",
    "        if self.nadd==0: pass\n",
    "        elif self.nadd==1:\n",
    "            self.specht_sequence.append((1,1))  # this case covers also the two double legs with a nadd hair\n",
    "        else:\n",
    "            # indexed by pairs of hairs, 0 if there's no transposition, +-1 if there's a +-1 signed permutation\n",
    "            self.nadd_transpositions_matrix = [([0]*self.nadd) for n in range(self.nadd)]\n",
    "            for i in range(self.nadd): self.nadd_transpositions_matrix[i][i]=1\n",
    "            autom = self.graph.automorphism_group(edge_labels=True)\n",
    "            for f in autom:\n",
    "                transp = [(f('n'+str(i))!='n'+str(i)) for i in range(self.nadd)]\n",
    "                if transp.count(True)!=2: continue # if f is not a pure transposition on the hairs\n",
    "                # find indices of potential transposition\n",
    "                i1 = 0\n",
    "                while not transp[i1]: i1+=1\n",
    "                i2 = i1+1\n",
    "                while not transp[i2]: i2+=1\n",
    "                if self.nadd_transpositions_matrix[i1][i2]!=0: continue  # if this transposition has already been reviews\n",
    "                sign_count = 0\n",
    "                orbits = []\n",
    "                for edge in self.graph.edges(sort=False,labels=True):\n",
    "                    if (edge[2]==None or edge[2]=='e') and not any(({edge[0],edge[1]} in orbit) for orbit in orbits):\n",
    "                        orbits.append([{edge[0],edge[1]}])\n",
    "                        edge2 = (edge[0],edge[1])\n",
    "                        while {f(edge2[0]),f(edge2[1])}!={edge[0],edge[1]}:\n",
    "                            edge2 = (f(edge2[0]),f(edge2[1]))\n",
    "                            sign_count+=1\n",
    "                            orbits[len(orbits)-1].append({edge2[0],edge2[1]})    \n",
    "                sign = 1 if sign_count%2==0 else -1    \n",
    "                self.nadd_transpositions_matrix[i1][i2] = sign\n",
    "                self.nadd_transpositions_matrix[i2][i1] = sign\n",
    "            # group nadd hairs by existence of a pure transposition between any two (a transitive relation)\n",
    "            symmetric_subsets = []\n",
    "            for x in range(self.nadd):\n",
    "                found = False\n",
    "                for y in range(x):\n",
    "                    if self.nadd_transpositions_matrix[x][y]!=0:\n",
    "                        for subset in symmetric_subsets:\n",
    "                            if y in subset:\n",
    "                                subset.append(x)\n",
    "                                found = True\n",
    "                                break\n",
    "                        if found: break\n",
    "                if not found: symmetric_subsets.append([x])\n",
    "            if sum([len(subset) for subset in symmetric_subsets])!=self.nadd:\n",
    "                print(self.nadd_transpositions_matrix)\n",
    "                print(symmetric_subsets)\n",
    "                self.show(name=True)\n",
    "                raise ValueError(\"partition of nadd hairs is wrong\")\n",
    "            for subset in symmetric_subsets:\n",
    "                if not all((x==y) or (self.nadd_transpositions_matrix[x][y]==self.nadd_transpositions_matrix[subset[0]][subset[1]]) for x in subset for y in subset):\n",
    "                    print(self.nadd_transpositions_matrix)\n",
    "                    print(symmetric_subsets)\n",
    "                    self.show(name=True)\n",
    "                    raise ValueError(\"not all transpositions in partition of nadd hairs have the same sign\")\n",
    "                if len(subset)==1: self.specht_sequence.append((1,1))\n",
    "                else: self.specht_sequence.append((len(subset),self.nadd_transpositions_matrix[subset[0]][subset[1]]))\n",
    "\n",
    "        self.specht_string = specht_sequence_to_string(self.specht_sequence)\n",
    "        \n",
    "\n",
    "\n",
    "    def build_visuals(self):\n",
    "        if not GRAPHVISUALS: return\n",
    "        self.vertex_position = {}\n",
    "        if self.marked:\n",
    "            self.partition = {'vertices': [x for x in range(self.vertices)], 'eps':['e'+str(x) for x in range(self.eps)],'ome':['o'+str(x) for x in range(self.ome)], 'nadd':['n'+str(x) for x in range(self.nadd)]}\n",
    "            DX = 1/(self.eps+self.ome)\n",
    "            X = DX/2\n",
    "            Y = 0\n",
    "            for i in range(self.ome):\n",
    "                self.vertex_position['o'+str(i)] = [X,Y]\n",
    "                X+=DX\n",
    "            for i in range(self.eps):\n",
    "                self.vertex_position['e'+str(i)] = [X,Y]\n",
    "                X+=DX\n",
    "        else:\n",
    "            self.partition = {'vertices': [x for x in range(self.vertices)], 'unmarked':['u'+str(x) for x in range(self.unmarked)], 'nadd':['n'+str(x) for x in range(self.nadd)]}\n",
    "            DX = 1/(self.unmarked)\n",
    "            X = DX/2\n",
    "            Y = 0\n",
    "            for i in range(self.unmarked):\n",
    "                self.vertex_position['u'+str(i)] = [X,Y]\n",
    "                X+=DX\n",
    "        if self.nadd!=0:\n",
    "            DX = 1/self.nadd\n",
    "            X=DX/2\n",
    "            Y=1\n",
    "            for i in range(self.nadd):\n",
    "                self.vertex_position['n'+str(i)] = [X,Y]\n",
    "                X+=DX\n",
    "        if self.vertices == 1 or self.vertices==2:\n",
    "            DX = 1/self.vertices\n",
    "            X=DX/2\n",
    "            Y=0.5\n",
    "            for i in range(self.vertices):\n",
    "                self.vertex_position[i] = [X,Y]\n",
    "                X+=DX\n",
    "        elif self.vertices>=3:\n",
    "            DT = 2*math.pi/self.vertices\n",
    "            T = -math.pi/2-DT/2\n",
    "            for i in range(self.vertices):\n",
    "                self.vertex_position[i] = [0.5+cos(T)*0.45,0.5+sin(T)*0.3]\n",
    "                T-=DT\n",
    "\n",
    "    def __str__(self, long=False):\n",
    "        if self.marked:\n",
    "            if not long:\n",
    "                name = \"\"\n",
    "                if self.vertices==0:\n",
    "                    if self.ome==1 and self.nadd==1: name=\"|\"\n",
    "                    elif self.ome==1 and self.eps==1: name=\",_\"\n",
    "                    elif self.eps==1 and self.nadd==1: name=\"!\"\n",
    "                    elif self.eps==2: name=\"._\"            \n",
    "                elif self.crossType=='Birr':\n",
    "                    if self.ome==1: name = 'oIrr'\n",
    "                    elif self.eps==1: name = 'eIrr'\n",
    "                else:\n",
    "                    for x in range(self.ome): name+='o'\n",
    "                    if self.crossType=='A' or self.crossType=='A2': name+='CR'\n",
    "                    for x in range(self.eps): name+='e'\n",
    "                    for x in range(self.vertices): name+='v'\n",
    "                    if self.crossType=='B': name+='CR'\n",
    "                    for x in range(self.nadd): name+='j'\n",
    "                    if self.vertices!=1: name += str(self.nameID)\n",
    "                return name\n",
    "            else:\n",
    "                string = f\"BlowUpComponent ID {self.ID}  name: {self.__str__()}  excess: {str(self.excess)}  eps,ome,nadd: {str(self.eps)}, {str(self.ome)}, {str(self.nadd)}   vertices: {str(self.vertices)}   edges: {str(self.edges)}  g: {str(self.g)}\"\n",
    "                if self.crossed: string+=\"  crossType: \"+str(self.crossType)\n",
    "                if self.crossType=='B': string+=\" rel2basis: \"+str(self.in_relation2_basis)\n",
    "                if self.odd_component: string+=\"  , odd edges\"\n",
    "                if self.odd: string+=\"  odd symmetry: \"+str(self.odd_symmetry)\n",
    "                return string\n",
    "        else:\n",
    "            if not long:\n",
    "                name = \"\"\n",
    "                if self.vertices==0:\n",
    "                    if self.unmarked==1 and self.nadd==1: name=\"|\"\n",
    "                    elif self.unmarked==2: name=\"_\"\n",
    "                elif self.crossed and self.crossType=='Birr':\n",
    "                    name = 'uIrr'\n",
    "                else:\n",
    "                    for x in range(self.unmarked): name+='u'\n",
    "                    if self.crossType=='A' or self.crossType=='A2': name+='CR'\n",
    "                    for x in range(self.vertices): name+='v'\n",
    "                    if self.crossType=='B': name+='CR'\n",
    "                    for x in range(self.nadd): name+='j'\n",
    "                    if self.vertices!=1: name += str(self.nameID)\n",
    "                return name\n",
    "            else:\n",
    "                string = f\"UnmarkedBlowUpComponent ID: {self.ID}  name: {self.__str__()}  unmarked,nadd: {str(self.unmarked)}, {str(self.nadd)}   vertices: {str(self.vertices)}   edges: {str(self.edges)}  g: {str(self.g)}  stability: {self.stability}\"\n",
    "                if self.crossed: string+=\"  crossType: \"+str(self.crossType)\n",
    "                if self.crossType=='B': string+=\" rel2basis: \"+str(self.in_relation2_basis)\n",
    "                return string\n",
    "    \n",
    "    def show(self,name=False,title=False, specht=False,graphics=False):\n",
    "        if name: print(self.__str__(True))\n",
    "        graphplot_object = {}\n",
    "        if self.marked:\n",
    "            if not self.crossed:\n",
    "                graphplot_object = self.graph.graphplot(edge_labels=True, edge_labels_background='#FFFFFF90', pos=self.vertex_position,vertex_colors={'darkgrey':self.partition['vertices'], 'gold':self.partition['eps'],'dodgerblue':self.partition['ome'], 'lime':self.partition['nadd']})\n",
    "            else:\n",
    "                graphplot_object = self.graph.graphplot(edge_labels=True, edge_labels_background='#FFFFFF90', pos=self.vertex_position, edge_colors={'red':[self.crossedEdge]},vertex_colors={'darkgrey':self.partition['vertices'], 'gold':self.partition['eps'],'dodgerblue':self.partition['ome'], 'lime':self.partition['nadd']})\n",
    "        else:\n",
    "            if not self.crossed:\n",
    "                graphplot_object = self.graph.graphplot(edge_labels=True, edge_labels_background='#FFFFFF90', pos=self.vertex_position,vertex_colors={'darkgrey':self.partition['vertices'], 'sandybrown':self.partition['unmarked'], 'lime':self.partition['nadd']})\n",
    "            else:\n",
    "                graphplot_object = self.graph.graphplot(edge_labels=True, edge_labels_background='#FFFFFF90', pos=self.vertex_position, edge_colors={'red':[self.crossedEdge]},vertex_colors={'darkgrey':self.partition['vertices'], 'sandybrown':self.partition['unmarked'], 'lime':self.partition['nadd']})\n",
    "        if title and not specht: graphplot_object = graphplot_object.plot(axes=False, title=f'ID: {self.ID}    {self.__str__()}')\n",
    "        elif title and specht: graphplot_object = graphplot_object.plot(axes=False, title=f'ID: {self.ID}    {self.specht_string}')\n",
    "        if not graphics: graphplot_object.show()\n",
    "        else:  return graphplot_object"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def generate_UnmarkedBlowUpComponents(unmarked,nadd,vertices,genus):\n",
    "    #return a list of not marked blowup components objects which contains all graphs with the following features:\n",
    "    # connected, with given number of internal vertices and total genus\n",
    "    # with unmarked+nadd hairs partitioned in the two families by labeling their edges as 'u' or 'n'\n",
    "    # at least trivalent (internal) vertices (i.e. stable)\n",
    "    # either:  simple \n",
    "    #    or:   simple and has a crossed unmarked hair\n",
    "    #    or:   has a crossed internal edge, is simple\n",
    "    #    or:   has a crossed internal edge, is simple except for having exactly one multiple edge parallel the crossed edge\n",
    "\n",
    "    # The remaining 4 unmarked graphs of interest (2 double legs, A2 case with loop at its end and Birr case) are added manually afterwards.\n",
    "    \n",
    "     # all connected graphs with given number of vertices that will be used as a skeleton on which labeled hairs will be attached\n",
    "    pool_skeletons = graphs.nauty_geng(str(vertices)+\" -c\")\n",
    "\n",
    "    pool_UnmarkedComponents = []\n",
    "    pool_UnmarkedCrossedInt = []\n",
    "    pool_UnmarkedCrossedOme = []\n",
    "    pool_UnmarkedCrossedIntMultiple = []\n",
    "\n",
    "    n_hairs = Subsets(list(range(vertices))*nadd,nadd,submultiset=True) #all multisubsets of the vertices with size n_add\n",
    "    unm_hairs = Subsets(list(range(vertices))*unmarked,unmarked,submultiset=True) #all multisubsets of the vertices with size unmarked\n",
    "    for skeleton in pool_skeletons:\n",
    "        #skip skeletons with wrong genus (or not of g-1), as they will be considered for another value of the excess\n",
    "        g = sum([skeleton.degree(v)-2 for v in range(vertices)])/2+1\n",
    "        if genus==g:\n",
    "            # Create a new list for every skeleton, this way, when we later check for isomorphism, we can restrict to the list of unmarked blowups with the same skeletons\n",
    "            pool_UnmarkedComponents.append([])\n",
    "            pool_UnmarkedCrossedInt.append([])\n",
    "            pool_UnmarkedCrossedOme.append([])\n",
    "            pool_UnmarkedCrossedIntMultiple.append([])\n",
    "            for f_unm in unm_hairs:\n",
    "                for f_n in n_hairs:\n",
    "                    unmarked_valence = [f_unm.count(v) for v in range(vertices)]\n",
    "                    nadd_valence = [f_n.count(v) for v in range(vertices)]\n",
    "                    # if stable at every vertex\n",
    "                    if all((skeleton.degree(v)+unmarked_valence[v]+nadd_valence[v]>=3) for v in range(vertices)):    \n",
    "                        GR = BlowUpComponent().build(skeleton,unmarked_valence,nadd_valence)\n",
    "                        # up to isomorphism of hairy graphs with labeled hairs. It is sufficient to check isomorphism with previous graphs which have the same skeleton S\n",
    "                        if not any((G.graph.is_isomorphic(GR.graph, edge_labels=True)) for G in pool_UnmarkedComponents[-1]):\n",
    "                            pool_UnmarkedComponents[-1].append(GR)\n",
    "                            # crossed at internal edge\n",
    "                            for edge in skeleton.edges(sort=False):\n",
    "                                GRcrossedB =  BlowUpComponent().build(skeleton,unmarked_valence,nadd_valence)\n",
    "                                GRcrossedB.cross('B',edge[0],edge[1])\n",
    "                                # up to isomorphism of hairy graphs with labeled hairs and crossed edge\n",
    "                                if not any((G.graph.is_isomorphic(GRcrossedB.graph, edge_labels=True)) for G in pool_UnmarkedCrossedInt[-1]):\n",
    "                                    pool_UnmarkedCrossedInt[-1].append(GRcrossedB)\n",
    "                            # crossed at omega hair. Up to isomorphism, there is only one way of crossing for every internal vertex with an omega hair\n",
    "                            for v in range(vertices):\n",
    "                                if unmarked_valence[v]!=0:\n",
    "                                    GRcrossedA = BlowUpComponent().build(skeleton,unmarked_valence,nadd_valence)\n",
    "                                    GRcrossedA.cross('A',v)\n",
    "                                    #up to isomorphism of hairy graphs with labeled hairs and crossed edge\n",
    "                                    if not any((G.graph.is_isomorphic(GRcrossedA.graph, edge_labels=True)) for G in pool_UnmarkedCrossedOme[-1]):\n",
    "                                        pool_UnmarkedCrossedOme[-1].append(GRcrossedA)\n",
    "        # a graph of genus g with a multiple edge parallel to the crossed edge is obtained from a simple genus g-1 graph by adding that crossed edge\n",
    "        elif genus-1==g: \n",
    "            pool_UnmarkedComponents.append([])\n",
    "            pool_UnmarkedCrossedInt.append([])\n",
    "            pool_UnmarkedCrossedOme.append([])\n",
    "            pool_UnmarkedCrossedIntMultiple.append([])\n",
    "            for f_unm in unm_hairs:\n",
    "                for f_n in n_hairs:\n",
    "                    unmarked_valence = [f_unm.count(v) for v in range(vertices)]\n",
    "                    nadd_valence = [f_n.count(v) for v in range(vertices)]\n",
    "                    # try adding a parallel crossed edge in every possible way\n",
    "                    multiedged = {}\n",
    "                    for edge in skeleton.edges(sort=False):\n",
    "                        multiedged = skeleton.copy(immutable=False)\n",
    "                        multiedged.allow_multiple_edges(new=True)\n",
    "                        multiedged.add_edge(edge[0],edge[1],'CROSS') # have to label as crossed already\n",
    "                        # if it has become stable\n",
    "                        if all((multiedged.degree(v)+unmarked_valence[v]+nadd_valence[v]>=3) for v in range(vertices)):\n",
    "                            GR = BlowUpComponent().build(multiedged,unmarked_valence,nadd_valence)\n",
    "                            GR.cross('B',edge[0],edge[1])\n",
    "                            if not any((G.graph.is_isomorphic(GR.graph, edge_labels=True)) for G in pool_UnmarkedCrossedIntMultiple[-1]):\n",
    "                                    pool_UnmarkedCrossedIntMultiple[-1].append(GR)\n",
    "    #unwrap list of lists\n",
    "    return [G for pool in pool_UnmarkedComponents for G in pool]+[G for pool in pool_UnmarkedCrossedInt for G in pool]+[G for pool in pool_UnmarkedCrossedOme for G in pool]+[G for pool in pool_UnmarkedCrossedIntMultiple for G in pool]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "unmarked_components shape:\n",
      "vertices\n",
      "0      2\n",
      "1     28\n",
      "2     73\n",
      "3    103\n",
      "4     64\n",
      "5     13\n",
      "dtype: int64\n"
     ]
    }
   ],
   "source": [
    "unmarked_components = pd.DataFrame(columns=['ID','name','unmarked','nadd','vertices','stability','g','crossed','crossType','graph'])\n",
    "def add_UnmarkedBlownUpComponent(G):\n",
    "    unmarked_components.loc[len(unmarked_components)] = {'name':G.__str__(),'graph':G,'unmarked':G.unmarked,'nadd':G.nadd,'vertices':G.vertices,'stability':G.stability,'g':G.g, 'crossed':G.crossed,'crossType':G.crossType}\n",
    "\n",
    "visited = []\n",
    "for excess in range(0,MAX_EXCESS+1):\n",
    "    for unmarked in range(1,excess+4):\n",
    "        for n_add in range(floor((excess+3-unmarked)/2)+1):\n",
    "            for genus in range(floor((excess+3-unmarked-2*n_add)/3)+1):\n",
    "                n = unmarked+n_add\n",
    "                stability = 2*genus-2+unmarked+n_add # the stability parameter gives an upper bound for the number of vertices of stable graphs\n",
    "                for vertices in range(1,stability+1):\n",
    "                    if (unmarked,n_add,vertices,genus) in visited: continue\n",
    "                    visited.append((unmarked,n_add,vertices,genus))\n",
    "\n",
    "                    components = generate_UnmarkedBlowUpComponents(unmarked,n_add,vertices,genus)\n",
    "                    for G in components:\n",
    "                        add_UnmarkedBlownUpComponent(G)\n",
    "UTRIPOD = unmarked_components[(unmarked_components['vertices']==1)&(unmarked_components['unmarked']==3)&(unmarked_components['nadd']==0)].iloc[int(0)].graph\n",
    "\n",
    "UU_HAIR = BlowUpComponent().build(doubleleg=0)\n",
    "add_UnmarkedBlownUpComponent(UU_HAIR)\n",
    "UJ_HAIR = BlowUpComponent().build(doubleleg=1)\n",
    "add_UnmarkedBlownUpComponent(UJ_HAIR)\n",
    "UA2IRR = BlowUpComponent().build(Graph({0:[0]}),[1],[0])\n",
    "UA2IRR.cross('A',0)\n",
    "add_UnmarkedBlownUpComponent(UA2IRR)\n",
    "UBIRR = BlowUpComponent().build(Graph({0:[0]}),[1],[0])\n",
    "UBIRR.cross('Birr',0)\n",
    "add_UnmarkedBlownUpComponent(UBIRR)\n",
    "\n",
    "#set short name id of the components\n",
    "namegrouped = unmarked_components.groupby('name')\n",
    "for namegroup in namegrouped.groups.keys():\n",
    "    sorted = namegrouped.get_group(namegroup).sort_values(by=['crossType','vertices','nadd']).reset_index(drop=True)\n",
    "    for row in sorted.itertuples():\n",
    "        row.graph.nameID=str(row.Index)\n",
    "        row.graph.graph.name(new=row.graph.__str__())\n",
    "unmarked_components['name'] = unmarked_components['graph'].apply(lambda G: G.__str__())\n",
    "#verify that every nameID is unique\n",
    "namegrouped = unmarked_components.groupby('name')\n",
    "for namegroup in namegrouped.groups.keys():\n",
    "    if len(namegrouped.get_group(namegroup))>int(1):\n",
    "        for G in namegrouped.get_group(namegroup).itertuples(): G.graph.show()\n",
    "        raise ValueError('nameID not unique',namegrouped.get_group(namegroup))\n",
    "    \n",
    "unmarked_components.sort_values(by=['crossType','nadd','unmarked','vertices','stability'],inplace=True)\n",
    "unmarked_components.reset_index(drop=True,inplace=True)\n",
    "unmarked_components['ID'] = unmarked_components.index  # copying the index in an extra column helps for bookkeeping when the k-fold cartesian product of the dataframe is taken later\n",
    "for row in unmarked_components.itertuples():\n",
    "        row.graph.ID=int(row.ID)\n",
    "\n",
    "print(\"unmarked_components shape:\")\n",
    "print(unmarked_components.groupby(['vertices']).size())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "for G in unmarked_components[(unmarked_components['crossType']=='A2') & (unmarked_components['vertices']<=2)].itertuples():\n",
    "    break\n",
    "    G.graph.show(name=True, title=True)\n",
    "\n",
    "for row in unmarked_components[unmarked_components['crossType']=='A'].itertuples():\n",
    "    break\n",
    "    if row.graph.graph.has_multiple_edges(): row.graph.show(name=True, title=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def generate_blowup_components(eps,ome,nadd,g):\n",
    "    #return a list of marked blowup components objects which is obtained from the list unmarked_components by dividing in every possible way the unmarked hairs in two families eps and ome, such that:\n",
    "    # the unmarked component has at least one internal vertex, genus g, eps+ome unmarked hairs and nadd nadd hairs\n",
    "\n",
    "    # the case A2 with a loop at its end and the case Birr with eps/ome hairs are added by this function\n",
    "    # The remaining graphs of interest (5 double legs) are added manually afterwards.\n",
    "\n",
    "    # In excess ≤3, every case B graph with a multiple edge parallel to the crossed edge vanishes bc of odd symmetry, so we need not consider it.\n",
    "\n",
    "    # At this level, the nadd hairs are not uniquely labeled because we care about blow up components up to isomorphisms that are allowed to permute them,\n",
    "    #   afterwards, we will relabel them uniquely in all possible ways that create non isomorphic blow up representations\n",
    "    \n",
    "    pool_components = [] # list of lists of blow up components, for every unmarked_component\n",
    "\n",
    "    for unmarked_component in unmarked_components[(unmarked_components['vertices']!=0) & (unmarked_components['g']==g) & (unmarked_components['unmarked']==eps+ome) & (unmarked_components['nadd']==nadd)].itertuples():\n",
    "        unmarked_graph = unmarked_component.graph\n",
    "        \n",
    "        unmarked_valence_multiset = []\n",
    "        for v,u in enumerate(unmarked_graph.unmarked_valence):\n",
    "            for x in range(u): unmarked_valence_multiset.append(v)\n",
    "        \n",
    "        ome_multisets = Subsets(unmarked_valence_multiset,ome,submultiset=True) # all multisubsets of the vertices with size ome\n",
    "\n",
    "        pool_components.append([])\n",
    "        for f_ome in ome_multisets:\n",
    "            # case A requires at least one omega hair at the crossed edge\n",
    "            if (unmarked_graph.crossType=='A' or unmarked_graph.crossType=='A2') and not unmarked_graph.crossedEdge[0] in f_ome: continue\n",
    "            \n",
    "            ome_valence = [f_ome.count(v) for v in range(unmarked_graph.vertices)]\n",
    "            marked_graph = deepcopy(unmarked_graph)\n",
    "            marked_graph.mark(ome_valence,unmarkedComponent=unmarked_graph)\n",
    "            # up to isomorphism of hairy graphs with labeled hairs. It is sufficient to check isomorphism with previous graphs which have the same unmarked component\n",
    "            if not any((G.graph.is_isomorphic(marked_graph.graph, edge_labels=True)) for G in pool_components[-1]):\n",
    "                pool_components[-1].append(marked_graph)\n",
    "    #unwrap list of lists\n",
    "    return [G for pool in pool_components for G in pool]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "blowup_components shape:\n",
      "excess  g  odd  \n",
      "-1      0  True       1\n",
      "0       0  False      3\n",
      "1       0  False      8\n",
      "        1  False      2\n",
      "2       0  False     19\n",
      "           True       2\n",
      "        1  False      1\n",
      "3       0  False     55\n",
      "           True       8\n",
      "        1  False      4\n",
      "           True       3\n",
      "4       0  False    168\n",
      "           True      24\n",
      "        1  False     18\n",
      "           True      12\n",
      "        2  True       1\n",
      "dtype: int64\n"
     ]
    }
   ],
   "source": [
    "blowup_components = pd.DataFrame(columns=['ID','unmarkedID','name','excess','eps','ome','nadd','vertices','stability','g','n','crossed','crossType','relation2groupID','odd','odd_component','graph'])\n",
    "\n",
    "def add_BlownUpComponent(G):\n",
    "    blowup_components.loc[len(blowup_components)] = {'graph':G,'excess':G.excess,'eps':G.eps,'ome':G.ome,'nadd':G.nadd,'n':G.n,'vertices':G.vertices,'stability':G.stability,'g':G.g,'crossed':G.crossed, 'crossType':G.crossType,'odd':G.odd,'odd_component':G.odd_component,'name':G.__str__(),'unmarkedID':G.unmarkedComponent.ID}\n",
    "\n",
    "def unmarkedCompID_fromCompID(i): return blowup_components.iloc[i].graph.unmarkedComponent.ID\n",
    "\n",
    "for excess in range(0,MAX_EXCESS+1):\n",
    "    for ome in range(excess+4):\n",
    "        for eps in range(floor((excess+3-ome)/3)+1):\n",
    "            if eps+ome>=1:\n",
    "                for n_add in range(floor((excess+3-3*eps-ome)/2)+1):\n",
    "                    n = eps+ome+n_add\n",
    "                    if (excess+3-3*eps-ome-2*n_add)%3!=0: continue\n",
    "                    genus = (excess+3-3*eps-ome-2*n_add)/3\n",
    "                    components = generate_blowup_components(eps,ome,n_add,genus)\n",
    "                    for G in components:\n",
    "                        add_BlownUpComponent(G)\n",
    "\n",
    "TRIPOD = blowup_components.loc[(blowup_components['vertices']==1) & (blowup_components['eps']==0) & (blowup_components['ome']==3) & (blowup_components['nadd']==0)& (blowup_components['crossed']==False)].iloc[int(0)].graph\n",
    "# TRIPOD.show()\n",
    "\n",
    "#BONUS GRAPHS: the double legs o-j  e-j  o-e  e-e,  o--crossed--v--loop,  irreducible e--v--crossedloop\n",
    "OJ_HAIR= deepcopy(UJ_HAIR)\n",
    "OJ_HAIR.mark([],unmarkedComponent=UJ_HAIR,doubleleg_ome=1)\n",
    "add_BlownUpComponent(OJ_HAIR)\n",
    "EJ_HAIR = deepcopy(UJ_HAIR)\n",
    "EJ_HAIR.mark([],unmarkedComponent=UJ_HAIR,doubleleg_ome=0)\n",
    "add_BlownUpComponent(EJ_HAIR)\n",
    "OO_HAIR= deepcopy(UU_HAIR) # this is the only blowup with negative excess\n",
    "OO_HAIR.mark([],unmarkedComponent=UU_HAIR,doubleleg_ome=2)\n",
    "add_BlownUpComponent(OO_HAIR)\n",
    "EO_HAIR = deepcopy(UU_HAIR)\n",
    "EO_HAIR.mark([],unmarkedComponent=UU_HAIR,doubleleg_ome=1)\n",
    "add_BlownUpComponent(EO_HAIR)\n",
    "EE_HAIR = deepcopy(UU_HAIR)\n",
    "EE_HAIR.mark([],unmarkedComponent=UU_HAIR,doubleleg_ome=0)\n",
    "add_BlownUpComponent(EE_HAIR)\n",
    "# OA2IRR = deepcopy(UA2IRR) # these two are already added by the generating function above\n",
    "# OA2IRR.mark([1])\n",
    "# add_BlownUpComponent(OA2IRR)\n",
    "# EBIRR = deepcopy(UBIRR)\n",
    "# EBIRR.mark([0])\n",
    "# add_BlownUpComponent(EBIRR)\n",
    "\n",
    "blowup_components.sort_values(by=['crossType','excess','vertices','nadd','eps','odd'],inplace=True)\n",
    "blowup_components.reset_index(drop=True,inplace=True)\n",
    "blowup_components['ID'] = blowup_components.index  # copying the index in an extra column helps for bookkeeping when the k-fold cartesian product of the dataframe is taken later\n",
    "for row in blowup_components.itertuples(): row.graph.ID=int(row.ID)\n",
    "\n",
    "for row in blowup_components[blowup_components['crossType']=='A2'].itertuples(): row.graph.compute_A2blowup(blowup_components)\n",
    "\n",
    "for row in blowup_components.itertuples(): row.graph.compute_specht()\n",
    "\n",
    "print(\"blowup_components shape:\")\n",
    "print(blowup_components.groupby(['excess','g','odd']).size())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "BlowUpComponent ID 134  name: ooCRev  excess: 2  eps,ome,nadd: 1, 2, 0   vertices: 1   edges: 0  g: 0  crossType: A2\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 11 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "BlowUpComponent ID 141  name: oCRevj  excess: 3  eps,ome,nadd: 1, 1, 1   vertices: 1   edges: 0  g: 0  crossType: A2\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 11 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "BlowUpComponent ID 143  name: oooCRevv0  excess: 3  eps,ome,nadd: 1, 3, 0   vertices: 2   edges: 1  g: 0  crossType: A2\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 17 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "BlowUpComponent ID 144  name: oooCRevv0  excess: 3  eps,ome,nadd: 1, 3, 0   vertices: 2   edges: 1  g: 0  crossType: A2\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 17 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for row in blowup_components[blowup_components['graph'].apply(lambda G: G.excess<4 and G.odd==False and G.crossed and G.crossType=='A2' and G.eps>0 and G.g==0)].itertuples():\n",
    "    #break\n",
    "    row.graph.show(True,title=True,specht=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "relations2_groups size: \n",
      "excess  valence\n",
      "1       4           1\n",
      "2       4           3\n",
      "        5           1\n",
      "3       4          10\n",
      "        5           3\n",
      "        6           1\n",
      "4       4          35\n",
      "        5          10\n",
      "        6           3\n",
      "        7           1\n",
      "dtype: int64\n",
      "excess: 4, g: 1, valence,none,nadd,eps: 6,2,0,0, graphs ID: (248, 249), basis ID: (248,)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 19 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 19 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 19 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "relations2_groups = pd.DataFrame(columns=['graphs_ID_set','excess','ome','eps','nadd','g','vertices','crossContractedComponent','valence','valence_none','valence_eps','valence_nadd','graphs','basis','basis_ID_set'])\n",
    "# graphs (and graphs_ID_set) is a list of BlowUpComponent objects in case B whose contraction results in the same graph\n",
    "# valence is the amount of hairs of halfedges incident with the crossed edge\n",
    "# basis (and basis_ID_set) is a sublist of graphs which spans a basis through the weight 2 relations and 3b relation\n",
    "# the other columns are invariants of each relation 2 group\n",
    "\n",
    "for row in blowup_components[blowup_components['crossType']=='B'].itertuples():\n",
    "    row.graph.compute_crossContractedComponent() # the BlowUpGraph object computes and stores the contracted graph at the crossed edge\n",
    "    # search in the dataframe if there's any graph that has an isomorphic crossContractedComponent\n",
    "    for row2 in relations2_groups[(relations2_groups['g']==row.g) & (relations2_groups['ome']==row.ome) & (relations2_groups['eps']==row.eps) & (relations2_groups['nadd']==row.nadd) & (relations2_groups['vertices']==row.vertices-1) & (relations2_groups['valence']==row.graph.crossValence)  & (relations2_groups['valence_none']==row.graph.crossValence_none) & (relations2_groups['valence_eps']==row.graph.crossValence_eps) & (relations2_groups['valence_nadd']==row.graph.crossValence_nadd) ].itertuples():\n",
    "        if row2.crossContractedComponent.is_isomorphic(row.graph.crossContractedComponent, edge_labels=True):\n",
    "            row2.graphs.append(row.graph)\n",
    "            break\n",
    "    else:\n",
    "        # if there's no other graph, create a new relation group\n",
    "        relations2_groups.loc[len(relations2_groups)] = {'excess': row.excess,'eps': row.eps,'ome': row.ome,'nadd': row.nadd, 'g': row.g, 'vertices': row.vertices-1, 'crossContractedComponent': row.graph.crossContractedComponent, 'valence':row.graph.crossValence, 'valence_none':row.graph.crossValence_none, 'valence_nadd':row.graph.crossValence_nadd, 'valence_eps':row.graph.crossValence_eps,'graphs': [row.graph], 'basis':[]}\n",
    "relations2_groups.sort_values(['excess','nadd','eps','vertices'],inplace=True)\n",
    "relations2_groups.reset_index(drop=True,inplace=True)\n",
    "relations2_groups['graphs_ID_set'] = relations2_groups['graphs'].apply(lambda row: tuple([G.ID for G in row]))\n",
    "for row in relations2_groups.itertuples():\n",
    "    for G in row.graphs: G.relation2groupID=int(row.Index)\n",
    "blowup_components['relation2groupID'] = blowup_components['graph'].apply(lambda G: G.relation2groupID)\n",
    "\n",
    "\n",
    "# compute basis after applying weight 2 relations and 3b relation\n",
    "# This is done manually. Thus, if the above generation processes change, one has to revise the bases we have hardcoded\n",
    "def weight2basis_raise(e,v,graph=None):\n",
    "    if graph:\n",
    "        print(f\"loops: {graph.crossContractedComponent.has_loops()} ,  multiple edges: {graph.crossContractedComponent.has_multiple_edges()}\")\n",
    "        graph.crossContractedComponent.show()\n",
    "        graph.show(True)\n",
    "    raise ValueError(f\"weight 2 basis computation: unhandled case   excess: {e}, valence: {v}\")\n",
    "for row in relations2_groups.itertuples():\n",
    "    # first easy case, holds generally\n",
    "    if row.valence==4:\n",
    "        if any([G.odd for G in row.graphs]) or (row.crossContractedComponent.has_loops() or row.crossContractedComponent.has_multiple_edges()): pass\n",
    "        else: row.basis.append(row.graphs[0])\n",
    "    elif len(row.graphs)==1:\n",
    "        # second easy case, holds generally\n",
    "        if row.graphs[0].odd: pass\n",
    "        # third easy case\n",
    "        elif not (row.crossContractedComponent.has_loops() or row.crossContractedComponent.has_multiple_edges()): row.basis.append(row.graphs[0])\n",
    "    # we have hardcoded manually the remaining cases\n",
    "        elif row.excess==3: pass   # only one such\n",
    "        elif row.excess==4: pass   # only one such\n",
    "        else: weight2basis_raise(row.excess,row.valence,row.graphs[0])\n",
    "    elif row.excess==1: weight2basis_raise(row.excess,row.valence)\n",
    "    elif row.excess==2: weight2basis_raise(row.excess,row.valence, row.graphs[0])\n",
    "    elif row.excess==3: row.basis.extend(row.graphs) # there's 3 groups of valence 5,5,6 of group length 2 and no relations\n",
    "    elif row.excess==4:\n",
    "        if row.valence==5:\n",
    "            if row.crossContractedComponent.has_loops(): pass # there are two groups, each with two graphs with loops and two indipendent equations\n",
    "            elif row.valence_none==2: pass # there is one group with three graphs, two are odd and they kill also the third\n",
    "            elif row.valence_none==1 and row.valence_nadd==1: row.basis.extend(row.graphs[:3]) # there is one group with four graphs and one equation\n",
    "            elif row.valence_nadd==2: # there is one group with three graphs with two nadd hairs and one equation between V2 specht contributions\n",
    "                first=True\n",
    "                for G in row.graphs:\n",
    "                    if len(G.specht_sequence)==1 and first: # specht contribution V2\n",
    "                        row.basis.append(G)\n",
    "                        first=False\n",
    "                    elif len(G.specht_sequence)==2: row.basis.append(G) # specht contribution V1^2 + V2\n",
    "            else: row.basis.extend(row.graphs)\n",
    "            # relation 3b imposes one equation with non zero coefficients on the weight 2 relation group, so a basis is given by excluding any element\n",
    "        elif row.valence==6:\n",
    "            if row.crossContractedComponent.has_loops(): row.basis.append(row.graphs[0]) # there's 1 group with two graphs with a loop, and one equation\n",
    "            else: row.basis.extend(row.graphs)  # there's 2 groups with 3 graphs and no relations\n",
    "        elif row.valence==7: row.basis.extend(row.graphs) # there's 1 group with two graphs and no relations\n",
    "        else: weight2basis_raise(row.excess,row.valence)\n",
    "    else: weight2basis_raise(row.excess,row.valence)\n",
    "\n",
    "relations2_groups['basis_ID_set'] =  relations2_groups['basis'].apply(lambda row: tuple([G.ID for G in row]))\n",
    "for row in relations2_groups.itertuples():\n",
    "    for G in row.graphs: G.in_relation2_basis = G in row.basis\n",
    "    \n",
    "print(\"relations2_groups size: \")\n",
    "print(relations2_groups.groupby(['excess','valence']).size())\n",
    "\n",
    "for row in relations2_groups[relations2_groups['graphs'].apply(lambda graphs: len(graphs)>1 and graphs[0].excess==4 and graphs[0].crossValence==6\n",
    "    and graphs[0].crossContractedComponent.has_loops() and (True or graphs[0].crossContractedComponent.has_multiple_edges()) )].itertuples():\n",
    "    print(f'excess: {row.excess}, g: {row.g}, valence,none,nadd,eps: {row.valence},{row.valence_none},{row.valence_nadd},{row.valence_eps}, graphs ID: {row.graphs_ID_set}, basis ID: {row.basis_ID_set}')\n",
    "    row.crossContractedComponent.graphplot(edge_labels=True).show()\n",
    "    for G in row.graphs: G.show(title=True,specht=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "blowup_components_basis size: \n",
      "excess  g\n",
      "0       0      2\n",
      "1       0      6\n",
      "        1      1\n",
      "2       0     15\n",
      "3       0     44\n",
      "        1      1\n",
      "4       0    129\n",
      "        1      5\n",
      "dtype: int64\n",
      "BlowUpComponent ID 83  name: ooooCRv  excess: 1  eps,ome,nadd: 0, 4, 0   vertices: 1   edges: 0  g: 0  crossType: A\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 14 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "BlowUpComponent ID 223  name: oooovvCR0  excess: 1  eps,ome,nadd: 0, 4, 0   vertices: 2   edges: 1  g: 0  crossType: B rel2basis: True\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 17 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "BlowUpComponent ID 327  name: oIrr  excess: 1  eps,ome,nadd: 0, 1, 0   vertices: 1   edges: 1  g: 1  crossType: Birr\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 7 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Build the dataframe of blowup components that will be used later to construct all different blowup representations of graphs\n",
    "# When a list of these components is glued to the special vertex, they may still have odd symmetry (by permuting isomorphic components with odd edges) or relations due to the special vertex decoration in weight 13.\n",
    "\n",
    "blowup_components_basis = blowup_components\n",
    "# relations 2 and 3b:  keep only blowup components which are contained in the basis of their respective relation2_group determined above\n",
    "blowup_components_basis = blowup_components_basis[blowup_components_basis['graph'].apply(lambda G: G.crossType!='B' or G.in_relation2_basis)]\n",
    "# A2 case with OO_HAIR: removed through weight 13 relations and 4ab relation\n",
    "blowup_components_basis = blowup_components_basis[blowup_components_basis['graph'].apply(lambda G: G.crossType!='A2' or OO_HAIR not in G.crossTypeA2_blowupComponents)]\n",
    "# odd symmetries\n",
    "blowup_components_basis = blowup_components_basis[(blowup_components_basis['odd']==False)]\n",
    "\n",
    "print('blowup_components_basis size: ')\n",
    "print(blowup_components_basis.groupby(['excess','g']).size())\n",
    "\n",
    "for G in blowup_components_basis[(blowup_components_basis['excess']==1) & (blowup_components_basis['crossed']==True)].itertuples():\n",
    "    #break\n",
    "    G.graph.show(name=True, title=True, specht=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "class BlowUpGraph:\n",
    "    # wrapper object for lists of blown up components, i.e. what uniquely determines the blown up representation of a decorated graph\n",
    "    def __init__(self,components):\n",
    "        self.ID = -1\n",
    "        if len(components)==0: raise ValueError(\"No components fed\")\n",
    "        self.components = components\n",
    "        self.components.sort(key=lambda C: C.ID)  # list of marked BlowUpComponent objects\n",
    "        self.unmarked_components = [C.unmarkedComponent for C in components] # list of unmarked BlowUpComponent objects\n",
    "        self.crossedComponent=None    # BlowUpComponent object in the list which is crossed\n",
    "        for C in components:\n",
    "            if C.crossed:\n",
    "                self.crossedComponent = C\n",
    "                break\n",
    "        if self.crossedComponent==None: raise ValueError(\"no crossed components\")\n",
    "        self.crossType = self.crossedComponent.crossType\n",
    "        self.partition = [] # excess partition\n",
    "        for C in components: self.partition.append(C.excess)\n",
    "        self.partition = tuple(self.partition)\n",
    "\n",
    "        self.eps_nadd_factor = 0 # a simple measure for heavily the eps hairs are distributed on components with hairs, used in case B and Birr to sort graphs in their relation11 group\n",
    "        for C in self.components: self.eps_nadd_factor += (C.eps+int(C.crossed))*C.nadd\n",
    "\n",
    "        #parameters of blown up graph obtained through gluing the components to the special vertex of genus 1\n",
    "        self.n = sum(G.nadd for G in components)   # number of hairs\n",
    "        self.unmarked = sum(G.unmarked for G in components) # number of elements in the set A\n",
    "        self.eps = sum(G.eps for G in components)   #number of elements in the set A\\B of the decoration\n",
    "        self.ome = sum(G.ome for G in components)   # number of elements in the set B of the decoration\n",
    "        if self.ome>11: raise ValueError('ome value too high',self.ome)\n",
    "        if self.unmarked!=self.ome+self.eps: raise ValueError('unmarked is not ome + eps',self.unmarked)\n",
    "        self.excess = sum(G.excess for G in components) # excess of the glued graph\n",
    "        self.g = 1+sum(G.g_add for G in components)  # total genus of the glued graph\n",
    "        if self.excess!=(3*self.g-3+2*self.n - 2*self.ome): raise ValueError(f\"excess formula does not match: {self.excess}!={(3*self.g-3+2*self.n - 2*self.ome)}\")\n",
    "        self.vertices = 1+sum(G.v_add for G in components) #internal vertices of the glued graph, identifying the crossed edge as one vertex\n",
    "        self.edges = sum(G.e_add for G in components) #internal edges, not counting the crossed edge\n",
    "\n",
    "        self.virtual_gn_range = [] # the possible (g,n) tuples to which this blowup can be completed\n",
    "        for (g,n) in gn_table[self.excess]:\n",
    "            if g>=self.g and n>=self.n and (g-self.g)%2==0:\n",
    "                oj_hairs = n-self.n\n",
    "                tripods = ((g-self.g)/2)\n",
    "                if 11==3*tripods+self.ome+oj_hairs: self.virtual_gn_range.append((g,n))\n",
    "                else: raise ValueError(\"mismatch in omega hairs of possible completion\")\n",
    "        self.virtual_gn_range=tuple(self.virtual_gn_range)\n",
    "\n",
    "        self.build_visuals()\n",
    "\n",
    "        self.specht_sequence = [] # list of tuples (k,o)\n",
    "        visited_ID = []\n",
    "        for C in self.components:\n",
    "            if C.ID in visited_ID or C.nadd==0: continue\n",
    "            visited_ID.append(C.ID)\n",
    "            multiplicity = [F.ID for F in self.components].count(C.ID) # amount of components isomotphic to C in this graph\n",
    "            if multiplicity==1:\n",
    "                self.specht_sequence.extend(C.specht_sequence)\n",
    "            elif C.nadd==1: # the only case I need to handle, fortunately\n",
    "                # the resulting action on these components has sign +-1 depending upon wether C has odd internal edges + epsilon hairs  (or is the oj_hair and is not the eps_hair)\n",
    "                if (C.vertices==0 and C.ome==1) or (C.vertices>0 and (C.edges+C.eps)%2!=0):\n",
    "                    self.specht_sequence.append((multiplicity,-1))\n",
    "                else: self.specht_sequence.append((multiplicity,1))\n",
    "            else:\n",
    "                print(self.__str__(True))\n",
    "                self.show(title=True,specht=True)\n",
    "                raise ValueError(\"uncovered case in computing specht sequence of BlowUpGraph object\")\n",
    "        self.specht_string=r\"\"\n",
    "        if len(self.specht_sequence)>0:\n",
    "            self.specht_string = r\"$\"\n",
    "            first=True\n",
    "            for specht in self.specht_sequence:\n",
    "                if not first: self.specht_string+=r\"\\boxtimes \"\n",
    "                first = False\n",
    "                self.specht_string+=r\"V_{\"+ (str(specht[0]) if specht[1]==1 else (r\"1^{\"+str(specht[0])+r\"}\"))+r\"}\"\n",
    "            self.specht_string+=r\"$\"\n",
    "\n",
    "    def build_visuals(self):\n",
    "        if not GRAPHVISUALS: return\n",
    "        self.vertex_partition = {'vertices':[],'eps':[],'ome':[],'nadd':[]}\n",
    "        for c,C in enumerate(self.components):\n",
    "            self.vertex_partition['vertices'] = self.vertex_partition['vertices']+[(str(c)+','+str(x)) for x in range(C.vertices)]\n",
    "            self.vertex_partition['eps'] = self.vertex_partition['eps']+[(str(c)+',e'+str(x)) for x in range(C.eps)]\n",
    "            self.vertex_partition['ome'] = self.vertex_partition['ome']+[(str(c)+',o'+str(x)) for x in range(C.ome)]\n",
    "            self.vertex_partition['nadd'] = self.vertex_partition['nadd']+[(str(c)+',n'+str(x)) for x in range(C.nadd)]\n",
    "        \n",
    "        self.vertex_position = {}\n",
    "        node_width = 1/6\n",
    "        max_nodes_per_row=[max([C.ome+C.eps,C.vertices,C.nadd]) for C in self.components]\n",
    "        width = 0.4+sum(max_nodes_per_row)*node_width\n",
    "        component_widths=[width*max_nodes_per_row[c]/sum(max_nodes_per_row) for c,C in enumerate(self.components)]\n",
    "        height = 0.7\n",
    "        XX = 0\n",
    "        for c,C in enumerate(self.components):\n",
    "            DX = component_widths[c]/(C.eps+C.ome)\n",
    "            X = XX+DX/2\n",
    "            Y = 0\n",
    "            for i in range(C.ome):\n",
    "                self.vertex_position[str(c)+',o'+str(i)] = [X,Y]\n",
    "                X+=DX\n",
    "            for i in range(C.eps):\n",
    "                self.vertex_position[str(c)+',e'+str(i)] = [X,Y]\n",
    "                X+=DX\n",
    "            if C.nadd!=0:\n",
    "                DX = component_widths[c]/C.nadd\n",
    "                X=XX+DX/2\n",
    "                if C.vertices==0 and C.ome!=0: Y=height*0.5 # oj_hairs\n",
    "                elif C.vertices==0: Y=height*0.75 # ej_hairs\n",
    "                else: Y = height\n",
    "                for i in range(C.nadd):\n",
    "                    self.vertex_position[str(c)+',n'+str(i)] = [X,Y]\n",
    "                    X+=DX\n",
    "            Y=height/2\n",
    "            if C.vertices == 1 or C.vertices==2:\n",
    "                DX = component_widths[c]/C.vertices\n",
    "                X=XX+DX/2\n",
    "                for i in range(C.vertices):\n",
    "                    self.vertex_position[str(c)+','+str(i)] = [X,Y]\n",
    "                    X+=DX\n",
    "            elif C.vertices>=3:\n",
    "                DT = 2*math.pi/C.vertices\n",
    "                T = -math.pi/2-DT/2\n",
    "                for i in range(C.vertices):\n",
    "                    self.vertex_position[str(c)+','+str(i)] = [XX+component_widths[c]/2+component_widths[c]*cos(T)*0.45,height/2+sin(T)*height/4]\n",
    "                    T-=DT\n",
    "            XX+=component_widths[c]\n",
    "        \n",
    "        self.UnitedGraph = Graph({},loops=True, multiedges=True)\n",
    "        self.crossedEdge = []\n",
    "        self.UnitedGraph.add_vertices(self.vertex_partition['vertices']+self.vertex_partition['eps']+self.vertex_partition['ome']+self.vertex_partition['nadd'])\n",
    "        for c,C in enumerate(self.components):\n",
    "            for edge in C.graph.edges(sort=False,labels=True):\n",
    "                self.UnitedGraph.add_edge(str(c)+','+str(edge[0]),str(c)+','+str(edge[1]),edge[2])\n",
    "                if C.crossed: self.crossedEdge = (str(c)+','+str(C.crossedEdge[0]),str(c)+','+str(C.crossedEdge[1]))\n",
    "\n",
    "    def __str__(self, long=False):\n",
    "        if not long:\n",
    "            name=\"\"\n",
    "            for c in self.components:\n",
    "                name+=c.__str__()+' '\n",
    "            return name\n",
    "        return f\"BlowUpGraph; Excess: {str(self.partition)}  g: {str(self.g)}  n: {str(self.n)}   vertices: {str(self.vertices)}  edges: {str(self.edges)} crossType: {str(self.crossType)}\"\n",
    "    \n",
    "    def show(self,graphics=False,name=False,title=False,gn_range=False,specht=False,append=\"\",kws=None):\n",
    "        if name: print(self.__str__(True))\n",
    "\n",
    "        graphplot_object = self.UnitedGraph.graphplot(vertex_labels=False , vertex_size=30,vertex_colors={'darkgrey':self.vertex_partition['vertices'], 'gold':self.vertex_partition['eps'],'dodgerblue':self.vertex_partition['ome'], 'lime':self.vertex_partition['nadd']}, pos=self.vertex_position, edge_colors={'red':[self.crossedEdge]})\n",
    "        if title:\n",
    "            titlestring = f'ID: {self.ID}'\n",
    "            if specht: titlestring += \"   \"+self.specht_string\n",
    "            if gn_range:\n",
    "                titlestring+= ('\\n' if specht else \"\") + f'   n: '\n",
    "                for (g,n) in self.virtual_gn_range:\n",
    "                    titlestring+=f'{str(n)} '\n",
    "                titlestring+= \"    \"+append\n",
    "            else: titlestring+= \"\\n    \"+append\n",
    "            graphplot_object = graphplot_object.plot(axes=False, title=titlestring, fontsize=11)\n",
    "        else: graphplot_object = graphplot_object.plot(axes=False)\n",
    "        if kws!=None: graphplot_object.plot(**kws)\n",
    "        if not graphics: graphplot_object.show()\n",
    "        else:  return graphplot_object\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "blowups shape:\n",
      "excess  partition   \n",
      "1       (1,)              3\n",
      "2       (1, 1)           12\n",
      "        (2,)              8\n",
      "3       (1, 1, 1)        23\n",
      "        (1, 2)           53\n",
      "        (3,)             30\n",
      "4       (1, 1, 1, 1)     30\n",
      "        (1, 1, 2)       140\n",
      "        (1, 3)          165\n",
      "        (2, 2)           56\n",
      "        (4,)             99\n",
      "dtype: int64\n"
     ]
    }
   ],
   "source": [
    "blowups = pd.DataFrame(columns=['excess','partition','comp_ID_set','g','n','vertices','edges','graph','crossType','unmarkedComp_ID_set','A2Comp_ID_set','relation2groupID'])\n",
    "# Generate all (unordered) collections of components in blowup_components_basis (of excess >=1) which have:\n",
    "# -- exactly one crossed component\n",
    "# -- excesses summing up to less or equal than MAX_EXCESS\n",
    "# -- no duplicate componenent with the  odd_component attribute (to avoid odd symmetries of the glued graph)\n",
    "\n",
    "def partitions(n, I=1): # returns the tuple of all partitions of n (in tuple form)\n",
    "    yield (n,)\n",
    "    for i in range(I, n//2 + 1):\n",
    "        for p in partitions(n-i, i):\n",
    "            yield (i,) + p\n",
    "\n",
    "grouped_components = blowup_components_basis.groupby(['excess','crossed'])\n",
    "for E in range(1,MAX_EXCESS+1):\n",
    "    for partition in partitions(E):\n",
    "        #there has to be exactly one crossed component, which has to be chosen without repetition nor order\n",
    "        crossed_visited = []\n",
    "        for crossedchoice in range(len(partition)):\n",
    "            if partition[crossedchoice] in crossed_visited: continue\n",
    "            crossed_visited.append(partition[crossedchoice])\n",
    "            \n",
    "            #form the cartesian product of selected subsets of blowup_components_basis\n",
    "            components_array = grouped_components.get_group((partition[0],0==crossedchoice))\n",
    "            components_array = components_array[['ID','graph']].add_suffix('_0')\n",
    "            id_columns = ['ID_0']\n",
    "            graph_columns = ['graph_0']\n",
    "            for i in range(1,len(partition)):\n",
    "                components_array = components_array.merge(grouped_components.get_group((partition[i],i==crossedchoice))[['ID','graph']].add_suffix('_'+str(i)), how='cross')\n",
    "                id_columns.append('ID_'+str(i))\n",
    "                graph_columns.append('graph_'+str(i))\n",
    "            #remove duplicates up to reordering of the components in cartesian product\n",
    "            #components_array = components_array.assign(comp_ID_set=lambda row: row[id_columns].apply(lambda l: sorted(list(l)),axis=1) ) # does not work for the love of god\n",
    "            def sort_inplace(row): row.sort()\n",
    "            components_array = components_array.assign(comp_ID_set=lambda row: row[id_columns].values.tolist() )\n",
    "            components_array['comp_ID_set'].apply(sort_inplace)\n",
    "            components_array.drop_duplicates(subset=['comp_ID_set'],inplace=True)\n",
    "\n",
    "            #if at least two elements are not crossed, remove entries with at least two components with the odd_component attribute\n",
    "            if len(partition)>2:\n",
    "                def double_odd_check(row):\n",
    "                    odd_components=[]\n",
    "                    for C in list(row):\n",
    "                        if C.odd_component:\n",
    "                            if any(C_ is C for C_ in odd_components): return True\n",
    "                            odd_components.append(C)\n",
    "                    return False\n",
    "                components_array = components_array.assign(has_double_odd=lambda row: row[graph_columns].apply(double_odd_check,axis=1))\n",
    "                components_array = components_array[components_array['has_double_odd']==False]\n",
    "            \n",
    "            # construct the BlowUpGraph objects and store them in the dataframe\n",
    "            for row in components_array[graph_columns+['comp_ID_set']].itertuples():\n",
    "                components = list(row[1:-1])\n",
    "                if sum([C.ome for C in components])>11: continue\n",
    "                G = BlowUpGraph(components)\n",
    "                comp_ID_set = [C.ID for C in components]\n",
    "                comp_ID_set.sort()\n",
    "                comp_ID_set = tuple(comp_ID_set)\n",
    "                unmarkedComp_ID_set = [C.unmarkedComponent.ID for C in components]\n",
    "                unmarkedComp_ID_set.sort()\n",
    "                unmarkedComp_ID_set = tuple(unmarkedComp_ID_set)\n",
    "                A2Comp_ID_set=None\n",
    "                if G.crossType=='A2':\n",
    "                    A2Comp_ID_set = [C.ID for C in components if not C.crossed] + [C.ID for C in G.crossedComponent.crossTypeA2_blowupComponents]\n",
    "                    A2Comp_ID_set.sort()\n",
    "                    A2Comp_ID_set = tuple(A2Comp_ID_set)\n",
    "                blowups.loc[len(blowups)] = {'graph':G,'comp_ID_set':comp_ID_set,'excess':G.excess,'partition':partition,'g':G.g,'n':G.n,'vertices':G.vertices,'edges':G.edges,'crossType':G.crossType, 'unmarkedComp_ID_set':unmarkedComp_ID_set,'A2Comp_ID_set':A2Comp_ID_set, 'relation2groupID':G.crossedComponent.relation2groupID}\n",
    "print(\"blowups shape:\")\n",
    "print(blowups.groupby(['excess','partition']).size())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_blowups(excess=None,partition=None,vertices=None,unmarkedComp_ID_set=None,crossType=None, g=None, n=None):\n",
    "    frame = blowups\n",
    "    conditions = frame['g']>=0\n",
    "    if crossType!=None:\n",
    "        if crossType=='BB': conditions = conditions & (frame['crossType']=='B') | (frame['crossType']=='Birr')\n",
    "        else: conditions = conditions & (frame['crossType']==crossType)\n",
    "    if excess!=None: conditions = conditions & (frame['excess']==excess)\n",
    "    if g!=None: conditions = conditions & (frame['g']==g)\n",
    "    if n!=None: conditions = conditions & (frame['n']==n)\n",
    "    if partition!=None: conditions = conditions & (frame['partition']==partition)\n",
    "    if vertices!=None: conditions = conditions & (frame['vertices']==vertices)\n",
    "    if unmarkedComp_ID_set!=None: conditions = conditions & (frame['unmarkedComp_ID_set']==unmarkedComp_ID_set)\n",
    "    return frame[conditions]\n",
    "\n",
    "for row in blowups[blowups['graph'].apply(lambda G: G.excess==4 and G.n==2 and len(G.specht_sequence)==1)].itertuples():\n",
    "    break\n",
    "    row.graph.show(title=True,specht=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "blowups_virtual size: \n",
      "excess  edges_plus_n  crossType\n",
      "1       10            A             1\n",
      "        11            B             1\n",
      "                      Birr          1\n",
      "2       10            A             3\n",
      "        11            A             4\n",
      "                      B             3\n",
      "                      Birr          2\n",
      "        12            A2            2\n",
      "                      B             4\n",
      "                      Birr          2\n",
      "3       10            A             6\n",
      "        11            A            17\n",
      "                      B             7\n",
      "                      Birr          4\n",
      "        12            A            12\n",
      "                      A2            8\n",
      "                      B            19\n",
      "                      Birr          9\n",
      "        13            A2            8\n",
      "                      B            12\n",
      "                      Birr          4\n",
      "4       10            A            10\n",
      "        11            A            45\n",
      "                      B            13\n",
      "                      Birr          6\n",
      "        12            A            66\n",
      "                      A2           19\n",
      "                      B            58\n",
      "                      Birr         22\n",
      "        13            A            34\n",
      "                      A2           45\n",
      "                      B            75\n",
      "                      Birr         24\n",
      "        14            A2           30\n",
      "                      B            34\n",
      "                      Birr          9\n",
      "dtype: int64\n"
     ]
    }
   ],
   "source": [
    "blowups_virtual = pd.DataFrame(columns=['excess','partition','gn_range','comp_ID_set','crossType','edges_plus_n','unmarkedComp_ID_set','A2Comp_ID_set','relation2groupID','graph','specht_sequence'])\n",
    "# wrapper dataframe for the blowups dataframe to characterize blowup graphs up to completition by oj_hairs and tripods\n",
    "# given the excess, the parameter n determines g,vertices, edges, number of oj_hairs and number of tripods of the completed blow up representation in the following way:\n",
    "#  oj_hairs = n - n_virtual    tripods = (11-ome_virtual-oj_hairs)/3 = \n",
    "#  g = g_virtual+2*tripods\n",
    "#  vertices = vertices_virtual+tripods\n",
    "#  edges = edges_virtual 3*tripods = edges_virtual + (11-ome_virtual+n_virtual) - n\n",
    "#  we define   edges_plus_n = edges_virtual + 11-ome_virtual + n_virtual\n",
    "\n",
    "# this task is grouped by excess and the possible (g,n) pairs corresponding to the excess\n",
    "# the pair (g,n) determines uniquely which and how many excess 0 components must be appended to obtain a (g,n)-graph when they are glued to the special vertex\n",
    "for blowup in get_blowups().itertuples():\n",
    "        blowup.graph.specht_string = r\"$V_{1^{n\"+(\"-\"+str(blowup.graph.n) if blowup.graph.n!=0 else \"\")+r\"}}$\"+(r\"$\\boxtimes $\" if len(blowup.graph.specht_sequence)>0 else \"\")+specht_sequence_to_string(blowup.graph.specht_sequence) # ugly, modify directly the attribute of each BlowUpGraph object\n",
    "        components = list(blowup.graph.components)\n",
    "        comp_ID_set = [C.ID for C in components]\n",
    "        comp_ID_set.sort()\n",
    "        comp_ID_set = tuple(comp_ID_set)\n",
    "        unmarkedComp_ID_set = [C.unmarkedComponent.ID for C in components]\n",
    "        while UJ_HAIR.ID in unmarkedComp_ID_set: unmarkedComp_ID_set.remove(UJ_HAIR.ID)\n",
    "        while UTRIPOD.ID in unmarkedComp_ID_set: unmarkedComp_ID_set.remove(UTRIPOD.ID)\n",
    "        unmarkedComp_ID_set.sort()\n",
    "        unmarkedComp_ID_set = tuple(unmarkedComp_ID_set)\n",
    "        A2Comp_ID_set=None\n",
    "        if blowup.crossType=='A2':\n",
    "            A2Comp_ID_set = [C.ID for C in components if not C.crossed] + [C.ID for C in blowup.graph.crossedComponent.crossTypeA2_blowupComponents]\n",
    "            while OJ_HAIR.ID in A2Comp_ID_set: A2Comp_ID_set.remove(OJ_HAIR.ID)\n",
    "            while TRIPOD.ID in A2Comp_ID_set: A2Comp_ID_set.remove(TRIPOD.ID)\n",
    "            A2Comp_ID_set.sort()\n",
    "            A2Comp_ID_set = tuple(A2Comp_ID_set)\n",
    "        blowups_virtual.loc[len(blowups_virtual)] = {'graph':blowup.graph,'comp_ID_set':comp_ID_set,'crossType':blowup.crossType,'excess':blowup.excess,'partition':blowup.partition,'edges_plus_n': blowup.edges+11-blowup.graph.ome+blowup.n, 'gn_range':tuple(blowup.graph.virtual_gn_range), 'unmarkedComp_ID_set':unmarkedComp_ID_set,'A2Comp_ID_set':A2Comp_ID_set, 'relation2groupID':blowup.relation2groupID, 'specht_sequence': tuple(blowup.graph.specht_sequence)}\n",
    "        \n",
    "blowups_virtual.sort_values(by=['excess','edges_plus_n','crossType','gn_range','relation2groupID','unmarkedComp_ID_set','A2Comp_ID_set'], inplace=True)\n",
    "blowups_virtual.reset_index(drop=True, inplace=True)\n",
    "for row in blowups_virtual.itertuples(): row.graph.ID = int(row.Index)\n",
    "\n",
    "print(\"blowups_virtual size: \")\n",
    "print(blowups_virtual.groupby(['excess','edges_plus_n','crossType']).size())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "gn_range                           edges_plus_n\n",
      "((2, 11), (4, 8), (6, 5))          13               1\n",
      "((2, 11), (4, 8), (6, 5), (8, 2))  12               5\n",
      "                                   13               3\n",
      "((4, 8), (6, 5), (8, 2))           11               5\n",
      "                                   12              16\n",
      "                                   13              10\n",
      "((6, 5), (8, 2))                   10               3\n",
      "                                   11              14\n",
      "                                   12              19\n",
      "                                   13               8\n",
      "((8, 2),)                          10               3\n",
      "                                   11               9\n",
      "                                   12               8\n",
      "                                   13               2\n",
      "dtype: int64\n"
     ]
    }
   ],
   "source": [
    "def get_blowups_virtual(excess=None,partition=None,vertices=None,unmarkedComp_ID_set=None,crossType=None, gn=None,edges_plus_n=None):\n",
    "    frame = blowups_virtual\n",
    "    conditions = frame['excess']>=0\n",
    "    if crossType!=None:\n",
    "        if crossType=='BB': conditions = conditions & (frame['crossType']=='B') | (frame['crossType']=='Birr')\n",
    "        else: conditions = conditions & (frame['crossType']==crossType)\n",
    "    if excess!=None: conditions = conditions & (frame['excess']==excess)\n",
    "    if gn!=None: conditions = conditions & frame['gn_range'].apply(lambda gn_range: gn in gn_range)\n",
    "    if partition!=None: conditions = conditions & (frame['partition']==partition)\n",
    "    if vertices!=None: conditions = conditions & (frame['vertices']==vertices)\n",
    "    if unmarkedComp_ID_set!=None: conditions = conditions & (frame['unmarkedComp_ID_set']==unmarkedComp_ID_set)\n",
    "    if edges_plus_n!=None: conditions = conditions & (frame['edges_plus_n']==edges_plus_n)\n",
    "    #if modified!=None: conditions = conditions & (frame)\n",
    "    return frame[conditions]\n",
    "\n",
    "for row in get_blowups_virtual(excess=4, partition=(4,), crossType='B', edges_plus_n=13).itertuples():\n",
    "    break\n",
    "    print(f\"gn_range: {row.gn_range}   unmarkedComps: {row.unmarkedComp_ID_set}   A2Comps: {row.A2Comp_ID_set}\")\n",
    "    row.graph.show(title=True, specht=True, gn_range=True)\n",
    "    #for C in row.graph.crossedComponent.crossTypeA2_blowupComponents: C.show()\n",
    "for (id, group) in blowups_virtual.groupby('relation2groupID'):\n",
    "    break\n",
    "    if len(relations2_groups.loc[id].basis)>1:\n",
    "        print(f\"rel2 group ID:  {id}\")\n",
    "        for row in group.itertuples():\n",
    "            row.graph.show(title=True, specht=True, gn_range=True)\n",
    "\n",
    "print(get_blowups_virtual(excess=3).groupby(['gn_range','edges_plus_n']).size())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "relations11_groups size: \n",
      "excess  edges_plus_n  group_length\n",
      "1       11            1                2\n",
      "2       11            1                5\n",
      "        12            1                6\n",
      "3       11            1               11\n",
      "        12            1               22\n",
      "                      3                2\n",
      "        13            1               16\n",
      "4       11            1               19\n",
      "        12            1               60\n",
      "                      4                5\n",
      "        13            1               76\n",
      "                      3                1\n",
      "                      4                5\n",
      "        14            1               43\n",
      "dtype: int64\n"
     ]
    }
   ],
   "source": [
    "relations11_groups = pd.DataFrame(columns=['excess','edges_plus_n','unmarkedComp_ID_set','graphs','group_length','crossType'])\n",
    "# unmarkedComp_ID_set is the sorted tuple of IDs of each unmarked BlowUpComponent object that determines the relation11 group\n",
    "# graphs is the list of BlowUpGraph objects in case B or Birr that have been generated from the unmarked components with IDs in unmarkedComp_ID_set. It is sorted descendingly w.r.t. the eps_nadd_factor of each BlowUpGraph object\n",
    "\n",
    "for (excess,edges_plus_n,unmarkedComp_ID_set),group in get_blowups_virtual(crossType='BB').groupby(['excess','edges_plus_n','unmarkedComp_ID_set']):\n",
    "    if not (group['edges_plus_n']==group.iloc[int(0)].edges_plus_n).all(): raise ValueError('not all blowups in the relation 13 group have same properties')\n",
    "    graphs = group['graph'].tolist()\n",
    "    graphs.sort(key=lambda G: G.virtual_gn_range)\n",
    "    graphs.sort(key=lambda G: G.eps_nadd_factor, reverse=True)\n",
    "    relations11_groups.loc[len(relations11_groups)] = {'excess':excess,'edges_plus_n':edges_plus_n,'unmarkedComp_ID_set': unmarkedComp_ID_set, 'graphs':graphs, 'crossType':graphs[0].crossType}\n",
    "relations11_groups['group_length'] = relations11_groups['graphs'].apply(lambda graphs:len(graphs))\n",
    "relations11_groups['gn_range'] = relations11_groups['graphs'].apply(lambda graphs:graphs[0].virtual_gn_range)\n",
    "relations11_groups.sort_values(['excess','edges_plus_n','crossType','gn_range','group_length','unmarkedComp_ID_set'],inplace=True)\n",
    "\n",
    "def get_relations11_groups(excess=None, edges_plus_n=None, gn=None, group_length=None):\n",
    "    frame = relations11_groups\n",
    "    conditions = frame['excess']>=0\n",
    "    if excess!=None: conditions = conditions & (frame['excess']==excess)\n",
    "    if gn!=None: conditions = conditions & frame['graphs'].apply(lambda graphs: any(gn in G.virtual_gn_range for G in graphs))\n",
    "    if edges_plus_n!=None: conditions = conditions & (frame['edges_plus_n']==edges_plus_n)\n",
    "    if group_length!=None:\n",
    "        if group_length==-1: conditions = conditions & (frame['group_length']>1)\n",
    "        else: conditions = conditions & (frame['group_length']==group_length)\n",
    "    return frame[conditions]\n",
    "\n",
    "print(\"relations11_groups size: \")\n",
    "print(relations11_groups.groupby(['excess','edges_plus_n','group_length']).size())\n",
    "\n",
    "for row in relations11_groups[relations11_groups['graphs'].apply(lambda graphs: len(graphs)>0 and graphs[0].excess==2)].itertuples():\n",
    "    break\n",
    "    print(\"unmarkedComp_ID_set: \", row.unmarkedComp_ID_set)\n",
    "    for G in row.graphs: G.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "relations13_groups size: \n",
      "excess  edges_plus_n  group_length\n",
      "2       12            2               1\n",
      "3       12            4               2\n",
      "        13            4               2\n",
      "4       12            4               3\n",
      "                      7               1\n",
      "        13            2               1\n",
      "                      4               2\n",
      "                      7               5\n",
      "        14            3               1\n",
      "                      4               2\n",
      "                      5               1\n",
      "                      7               2\n",
      "dtype: int64\n"
     ]
    }
   ],
   "source": [
    "relations13_groups = pd.DataFrame(columns=['excess','edges_plus_n','A2Comp_ID_set','graphs'])\n",
    "# A2Comp_ID_set is the sorted tuple of IDs of each marked BlowUpComponent object that determines the relation13 group\n",
    "# graphs is the list of BlowUpGraph objects in case A2 whose further blowup at the special vertex results in the marked components with IDs in A2Comp_ID_set.  It is sorted descendingly w.r.t. the eps_nadd_factor of each BlowUpGraph object, and ascendingly w.r.t. the amount o hairs on the crossed component.\n",
    "\n",
    "for (excess,edges_plus_n,A2Comp_ID_set),group in get_blowups_virtual(crossType='A2').groupby(['excess','edges_plus_n','A2Comp_ID_set']):\n",
    "    if not (group['edges_plus_n']==group.iloc[int(0)].edges_plus_n).all(): raise ValueError('not all blowups in the relation 13 group have same properties')\n",
    "    graphs = group['graph'].tolist()\n",
    "    graphs.sort(key=lambda G: G.virtual_gn_range)\n",
    "    graphs.sort(key=lambda G: G.eps_nadd_factor, reverse=True)\n",
    "    graphs.sort(key=lambda G: G.crossedComponent.nadd)\n",
    "    graphs.sort(key=lambda G: len(G.components))\n",
    "    relations13_groups.loc[len(relations13_groups)] = {'graphs':graphs, 'excess':excess, 'edges_plus_n':edges_plus_n, 'A2Comp_ID_set':A2Comp_ID_set}\n",
    "\n",
    "relations13_groups['group_length'] = relations13_groups['graphs'].apply(lambda graphs:len(graphs))\n",
    "relations13_groups.sort_values(['excess','edges_plus_n','group_length','A2Comp_ID_set'],inplace=True)\n",
    "\n",
    "def get_relations13_groups(excess=None, edges_plus_n=None, gn=None):\n",
    "    frame = relations13_groups\n",
    "    conditions = frame['excess']>=0\n",
    "    if excess!=None: conditions = conditions & (frame['excess']==excess)\n",
    "    if gn!=None: conditions = conditions & frame['graphs'].apply(lambda graphs: any(gn in G.virtual_gn_range for G in graphs))\n",
    "    if edges_plus_n!=None: conditions = conditions & (frame['edges_plus_n']==edges_plus_n)\n",
    "    return frame[conditions]\n",
    "\n",
    "print(\"relations13_groups size: \")\n",
    "print(relations13_groups.groupby(['excess','edges_plus_n','group_length']).size())\n",
    "\n",
    "for row in relations13_groups[relations13_groups['graphs'].apply(lambda graphs: len(graphs)>0 and graphs[0].excess==3)].itertuples():\n",
    "    break\n",
    "    print(\"A2Comp_ID_set: \", row.A2Comp_ID_set)\n",
    "    for G in row.graphs: G.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "blowups_virtual length: 619, redundant: 72, remaining: 547\n",
      "differential mapping arguments:  278,  images:  278\n",
      "total eliminated: 594\n",
      "blowups_virtual in excess 3 without redundant:\n",
      "edges_plus_n  crossType\n",
      "10            A             6\n",
      "11            A            17\n",
      "              B             7\n",
      "              Birr          4\n",
      "12            A            12\n",
      "              A2            4\n",
      "              B            18\n",
      "              Birr          8\n",
      "13            A2            4\n",
      "              B            12\n",
      "              Birr          4\n",
      "dtype: int64\n"
     ]
    }
   ],
   "source": [
    "# The following sets of IDs have been hardcoded. Thus, if any of the above generation or sorting processes change, they have to be discarded (so try not to)\n",
    "\n",
    "# we choose manually which graphs to discard from each relation group in order to form a basis\n",
    "relation_discard_ID = [\n",
    "    71,69,75,72,79,96, # excess 3, edges 12-n\n",
    "    108,105,111,107, # excess 3, edges 13-n\n",
    "    273, 269, 286, 279, 284, 272, 281, 275, 280, 271, 288,  297, 353, 318, 347, # excess 4, edges 12-n\n",
    "    426, 408, 418, 406, 420, 404, 413, 403, 434, 419, 433, 412, 436, 415, 432, 414, 445, 435, 444, 431, 442,427, 439, 416, 497, # excess 4, edges 13-n, A2\n",
    "    451, 526, 464, 468, 532, # excess 4, edges 13-n, B,Birr\n",
    "    575, 570, 551, 546, 564, 573, 567, 559, 548, 571, 558, 569,557, 568, 554, 562, 550, # excess 4, edges 14-n, A2\n",
    "]\n",
    "if len(relation_discard_ID)!=len(set(relation_discard_ID)): raise ValueError(\"relation discard list has duplicates\")\n",
    "\n",
    "# the choice of leading term in the image under the differential that can be used for gaussian elimination\n",
    "differential_mapping_ID = {\n",
    "    0:1, # excess 1\n",
    "    3:10, 4:8, 5:9, # excess 2, edges 10-n\n",
    "    6:17, 7:18, 11:19, 12:20, 14:22, # excess 2, edges 11-n\n",
    "    23:46, 24:34, 25:39, 26:41, 27:44, 28:45, # excess 3, edges 10-n\n",
    "    29:78, 30:73, 31:77, 32:61, 33:82, 35:62, 36:64, 37:65, 38:84, 40:66, 42:67, 43:68, # excess 3, edges 11-n, A3\n",
    "    47:86, 48:89, 49:88, 50:91, 52:94, 51:93, 53:100, 54:101, 55:103, 56:104, # excess 3, edges 11-n, B,Birr\n",
    "    57:113, 58:115, 59:114, 60:110, 63:118, 76:112, 74:109, 80:116, 81:117, 87:121, 85:120, 83:119, 90:122, 92:123, 95:124, 99:127, 102:128, # excess 3, edges 12-n\n",
    "    # EXCESS 4 BY EXACT N RANGE.\n",
    "    # n range 1\n",
    "    133:167, 134:170, 135:171, 136:178, 137:181, 138:183, # excess 4, n range 1, edges 10-n\n",
    "    168:255, 169:256, 172:257, 173:261, 174:262, 175:263, 176:264, 177:265, 179:266, 180:267, 182:268, 190:327, 193:335, 191:329, 195:341, 196:342, 194:337, 192:333, 201:364, 202:366, # excess 4, n range: 1, edges 11-n\n",
    "    258:399, 259:400, 260:401, 287:446, 286:444, 328:507, 338:514, 340:517, 336:513, 330:509, 343:518, 345:521, 344:519, 332:511, 339:516, 334:512, 365:544, 367:545, 331:510, # excess 4, n range: 1, edges 12-n\n",
    "    445:575, 515:608, 508:607, 520:609, # excess 4, n range: 1, edges 13-n\n",
    "    # n range 4\n",
    "    227:476, 228:387, 229:388, 230:390, 231:391, 279:431, 389:596, 432:569, 480:599, 477:595, 479:598, 478:597, 537:617,\n",
    "    # n range 4 1\n",
    "    129:152, 130:148, 131:153, 132:166, # excess 4, n range: 4 1, edges 10-n\n",
    "    147:243, 149:232, 150:233, 151:234, 154:235, 155:238, 156:239, 157:240, 158:241, 159:242, 160:245, 161:247, 162:249, 163:250, 164:253, 165:251, 184:303, 185:310, 186:316, 187:317, 188:323, 189:322, 198:356, 199:358, 200:363, # excess 4, n range: 4 1, edges 11-n\n",
    "    236:392, 237:393, 244:394, 246:395, 248:396, 252:398, 254:397, 283:438, 285:441, 284:439, 281:434, 282:437, 280:433, 301:484, 311:491, 307:488, 302:481, 315:496, 319:498, 320:499, 312:492, 313:494, 314:493, 308:487, 306:486, 321:504, 324:505, 325:506, 326:503, 357:538, 359:539, 361:542, 362:543, 309:490, 305:483, 304:482, 318:497, 360:541, # excess 4, n range: 4 1, edges 12-n\n",
    "    440:572, 436:571, 443:574, 435:570, 442:573, 500:603, 501:604, 495:602, 489:601, 485:600, 502:605, 540:618, # excess 4, n range 4 1, edges 13-n\n",
    "    # n range 7 4\n",
    "    207:456, 208:452, 209:374, 210:453, 211:378, 212:379, 213:380, 214:381, 272:416, 271:412,  # excess 4, n range: 7 4, edges 12-n\n",
    "    375:586, 376:582, 377:561, 382:584, 418:562, 417:560, 415:558, 414:557, 460:590, 458:588, 459:589, 457:587, 455:585, 454:583, 528:613, 529:615, # excess 4, n range: 7 4, edges 13-n\n",
    "    # n range 7 4 1\n",
    "    139:291, 140:219, 141:292, 142:215, 143:224, 144:220, 145:221, 146:225, 197:351, # excess 4, n range 7 4 1, edges 11-n\n",
    "    216:465, 217:384, 218:422, 222:429, 223:386, 226:385, 274:425, 278:430, 277:424, 276:421, 293:469, 294:471, 295:423, 298:472, 299:474, 300:473, 349:535, 350:530, 355:536, 289:466, 290:462, 296:467, 354:533, 352:531, # excess 4, n range 7 4 1, edges 12-n\n",
    "    383:565, 428:566, 470:591, 475:592, 463:593, 461:594, 534:616, # excess 4, n range 7 4 1, edges 13-n\n",
    "    # n range 10 7 4\n",
    "    203:448, 204:372, 205:373, 269:408, 369:578, 370:577, 371:553, 409:552, 449:581, 450:580, 522:611, 524:612, 447:579,\n",
    "    # n range 10 7 4 1\n",
    "    206:410, 270:525, 411:556,\n",
    "    # n range 13 10 7 4\n",
    "    368:576,\n",
    "}\n",
    "differential_mapping_ID_inv = {v:k for k,v in differential_mapping_ID.items()}\n",
    "\n",
    "if len(differential_mapping_ID.keys())!=len(set(v for v in differential_mapping_ID.items())): raise ValueError(f\"images of differential have duplicates\")\n",
    "for (key,val) in differential_mapping_ID.items():\n",
    "    if val in differential_mapping_ID.keys():\n",
    "        blowups_virtual.loc[int(key)].graph.show(name=True,title=True,gn_range=True,specht=True)\n",
    "        blowups_virtual.loc[int(val)].graph.show(name=True,title=True,gn_range=True,specht=True)\n",
    "        blowups_virtual.loc[differential_mapping_ID[val]].graph.show(name=True,title=True,gn_range=True,specht=True)\n",
    "        raise ValueError(f\"differential is defined for an ID in its image, this is not necessary\")\n",
    "for key,val in differential_mapping_ID.items():\n",
    "    if blowups_virtual.loc[int(key)].excess!=blowups_virtual.loc[int(val)].excess or blowups_virtual.loc[int(key)].edges_plus_n + 1 != blowups_virtual.loc[int(val)].edges_plus_n:\n",
    "        raise ValueError(\"differential argument and image have different excess or consecutive edges\")\n",
    "    if blowups_virtual.loc[int(key)].gn_range != blowups_virtual.loc[int(val)].gn_range or blowups_virtual.loc[int(key)].specht_sequence != blowups_virtual.loc[int(val)].specht_sequence :\n",
    "        if key==int(368): continue # there is one graph which is actually compatible with its image, but the specht module computed is wrong bc of weight 2 relations\n",
    "        blowups_virtual.loc[int(key)].graph.show(name=True,title=True,gn_range=True,specht=True)\n",
    "        blowups_virtual.loc[int(val)].graph.show(name=True,title=True,gn_range=True,specht=True)\n",
    "        raise ValueError(\"differential argument and image have different gn_range or specht sequence\")\n",
    "    if key in relation_discard_ID and not val in relation_discard_ID:\n",
    "        blowups_virtual.loc[int(key)].graph.show(name=True,title=True,gn_range=True,specht=True)\n",
    "        blowups_virtual.loc[int(val)].graph.show(name=True,title=True,gn_range=True,specht=True)\n",
    "        raise ValueError(\"differential discarded argument maps to non discarded element\")\n",
    "    elif not key in relation_discard_ID and val in relation_discard_ID:\n",
    "        blowups_virtual.loc[int(key)].graph.show(name=True,title=True,gn_range=True,specht=True)\n",
    "        blowups_virtual.loc[int(val)].graph.show(name=True,title=True,gn_range=True,specht=True)\n",
    "        raise ValueError(\"differential argument maps to discarded element\")\n",
    "\n",
    "differential_mapping_string = {}\n",
    "for key in differential_mapping_ID.keys(): differential_mapping_string[key] = r\"$\\mapsto $ID \"+str(differential_mapping_ID[key])\n",
    "for key in differential_mapping_ID_inv.keys(): differential_mapping_string[key] = r\"$\\mapsfrom $ID \"+str(differential_mapping_ID_inv[key])\n",
    "\n",
    "for id in relation_discard_ID:\n",
    "    differential_mapping_string[id] = \"Redundant\"   # even if we computed the elimination, if its discarded bc of weight relations, overwrite its string\n",
    "\n",
    "reduced_blowups_virtual = blowups_virtual[blowups_virtual['graph'].apply(lambda G: not (G.ID in relation_discard_ID))]\n",
    "print(f\"blowups_virtual length: {len(blowups_virtual)}, redundant: {len(relation_discard_ID)}, remaining: {len(reduced_blowups_virtual)}\")\n",
    "print(f\"differential mapping arguments:  {len(differential_mapping_ID.keys())},  images:  {len(differential_mapping_ID.values())}\")\n",
    "print(f\"total eliminated: {len(differential_mapping_string.keys())}\")\n",
    "\n",
    "print(\"blowups_virtual in excess 3 without redundant:\")\n",
    "print(reduced_blowups_virtual[reduced_blowups_virtual['excess']==3].groupby(['edges_plus_n','crossType']).size())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "----  excess: 2      (g,n): (1, 12), (3, 9), (5, 6), (7, 3), (9, 0)      graphs: 20    eliminated+redundant: 16  ----\n",
      "---------     edges: 10-n       graphs: 3      ---------\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 850x250 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "---------     edges: 11-n       graphs: 9      ---------\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAywAAADmCAYAAAA3FQHSAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/P9b71AAAACXBIWXMAAA9hAAAPYQGoP6dpAAB0yElEQVR4nO3dd1hT59sH8G8SCHsvQRGcDMUi4l4oKg4QwdE6qraOuge/uqpVKtZVV2tr66p7awXFhbtWUetWROumDlTEAbLJ/f7Bm9TISiALuD/XxaV5zjnPc58EktznPENARATGGGOMMcYY00FCbQfAGGOMMcYYY4XhhIUxxhhjjDGmszhhYYwxxhhjjOksTlgYY4wxxhhjOosTFsYYY4wxxpjO4oSFMcYYY4wxprM4YWGMMcYYY4zpLE5YGGOMMcYYYzqLExbGGGOMMcaYzuKEhTHGFBAeHg5vb29th8F0hEAgQGRkpLbDYIyxCoETFsYYK8O+//57NGvWDMbGxrC0tCxwn7Fjx6JBgwYwMDDgpKsMuXTpEtq3bw9LS0vY2Nhg6NChSE1N1XZYjDGmcZywMMZYGZaVlYWePXti+PDhhe5DRPjyyy/x6aefajAy3UJEyMnJ0XYYCnv69CnatWuHmjVr4ty5czh48CDi4uIwcOBAbYfGGGMaxwkLY6zCefv2LYYOHQp7e3uYm5ujbdu2uHr1qtw+c+fOhYODA8zMzDBo0CBkZGTIbc/JycGYMWNkV78nTZqEAQMGoFu3brJ9iAjz589H9erVYWRkhE8++QQ7d+6UbX/9+jX69u0LOzs7GBkZoVatWlizZo1S5/Ldd99h/Pjx8PLyKnSfn376CSNHjkT16tUVrlfaBW7Dhg1wdXWFhYUFPvvsM6SkpCgVn7qcOXMG3t7eMDQ0hK+vLyIjIyEQCHDlyhUAwIkTJyAQCHDo0CH4+vrCwMAAp06dwr179xAcHAwHBweYmpqiYcOGOHLkiFzdrq6uiIiIQJ8+fWBqagonJycsXbo0XwxJSUkICQmBsbExatWqhT179si2lfa1jY6Ohr6+Pn755Re4ubmhYcOG+OWXX7Br1y7cvXu3ZE8aY4yVUZywMMYqFCJCly5dkJiYiP379+PixYvw8fGBv78/kpOTAQDbt2/HjBkz8P333+PChQtwdHTEsmXL5OqZN28eNm3ahDVr1uD06dN49+5dvjEN06ZNw5o1a/Drr78iLi4O48ePR79+/XDy5EkAwLfffoubN2/iwIEDiI+Px6+//gpbW1vZ8X5+flq9on7v3j1ERkYiOjoa0dHROHnyJObOnau1eKRSUlIQFBQELy8vXLp0CREREZg0aVKB+06cOBFz5sxBfHw86tWrh9TUVHTu3BlHjhzB5cuXERAQgKCgICQkJMgd98MPP6BevXq4dOkSpkyZgvHjx+Pw4cNy+3z33Xfo1asXrl27hs6dO6Nv376y36HSvraZmZkQi8UQCv/7mDYyMgIA/PXXX0o9X4wxVuYRY4xVIEePHiVzc3PKyMiQK69RowYtX76ciIiaNm1Kw4YNk9veuHFj+uSTT2SPHRwc6IcffpA9zsnJoapVq1JwcDAREaWmppKhoSGdOXNGrp5BgwZR7969iYgoKCiIvvjii0Jj/fzzz2ny5MkKndeaNWvIwsKiyH1mzJghdw7F7WtsbEzv3r2TlU2YMIEaN26s0PHq9Ouvv5KNjQ2lp6fLylauXEkA6PLly0REdPz4cQJAkZGRxdbn6elJS5culT12cXGhjh07yu3z6aefUqdOnWSPAdC0adNkj1NTU0kgENCBAweIqPSv7Y0bN0hPT4/mz59PmZmZlJycTKGhoQSAZs+eXew5McZYecJ3WBirIDZt2gRTU1PZz6lTpzB79my5soSEBAwbNkyuDAA6deoke1ynTh0AQJ06dWRlnTp1AgC544YNG4aEhAS5stmzZ+PUqVNyZZs2bSowNnW5ePEiUlNTYWNjI9fmgwcPcO/ePQBAfHw8mjZtKnfch4/fvn2L58+fo1GjRrIykUiEBg0ayB7fvHkTGRkZaN++vVw769evl7UzfPhwbN26Fd7e3pg4cSLOnDkj1+b69esxZ84clT8HH/v4dZNydXWFmZmZ7LGjoyNevHih9niKc/v2bdSrVw+Ghoaysg9fiw/5+vrKPX7//j0mTpwIT09PWFpawtTUFLdu3cp3h6Wg1z8+Pl6urF69erL/m5iYwMzMTPb8lPa1rVOnDtatW4eFCxfC2NgYlSpVQvXq1eHg4ACRSFToceqgK+8Jir5fMcbKHz1tB8AY04yuXbuicePGsseVK1dGnTp10KtXL1mZk5MTZs6cia+//lru2FWrViE9PR0AoK+vDwDYv38/srOzAfzXVUU6fgAAzM3NYW1tLVdmbW0NIyMjuTIHBwcAyBebukgkEjg6OuLEiRP5thU2y1ZhBAKB3GMikmsHAPbt25fvfAwMDADkfel79OgR9u3bhyNHjsDf3x8jR47EggULlIqjtD5+3aSkr7WUQCCQnZc2EVGRz/2HTExM5B5PmDABhw4dwoIFC1CzZk0YGRmhR48eyMrKKrbdj9ss6vlRxWvbp08f9OnTB8+fP4eJiQkEAgEWLVqEatWqKVyHKujKe4Ki71eMsfKHExbGKggzMzO5q+VA3pcKa2truTJ7e3vY29vLlRWUQLi4uOQrq1mzZonLPo5NXXx8fJCYmAg9PT24uroWuI+HhwfOnj2L/v37y8rOnj0r+7+FhQUcHBxw/vx5tGzZEgCQm5uLy5cvy6YN9vT0hIGBARISEtC6detC47Gzs8PAgQMxcOBAtGzZEhMmTNB4wlLQ66HL3N3dsWnTJmRmZsqSvwsXLih07KlTpzBw4ECEhIQAAFJTU/Hw4cN8+334eksfu7u7KxWnql5b6Rf433//HYaGhmjfvr3SdZSGrrwnKPp+xRgrfzhhYYxVKO3atUPTpk3RrVs3zJs3D25ubnj69Cn279+Pbt26wdfXF2PHjsWAAQPg6+uLFi1aYNOmTYiLi5ObZWv06NGYM2cOatasCXd3dyxduhSvX7+WXYU3MzPD119/jfHjx0MikaBFixZ49+4dzpw5A1NTUwwYMADTp09HgwYNUKdOHWRmZiI6OhoeHh6yNvr374/KlSsX2XUoISEBycnJSEhIQG5uruxKdc2aNWVdZO7evYvU1FQkJiYiPT1dto+npyfEYrGKn2H169OnD6ZOnYqhQ4di8uTJSEhIkCUCH98F+VjNmjXxxx9/ICgoCAKBAN9++22Bd41Onz6N+fPno1u3bjh8+DB27NiBffv2KRyjKl7bn3/+Gc2aNYOpqSkOHz6MCRMmYO7cuUrfCWSMsbKOExbGWIUiEAiwf/9+TJ06FV9++SVevnyJSpUqoVWrVrIr2Z9++inu3buHSZMmISMjA927d8fw4cNx6NAhWT2TJk1CYmIi+vfvD5FIhKFDhyIgIEBufEFERATs7e0xZ84c3L9/H5aWlvDx8cE333wDABCLxZgyZQoePnwIIyMjtGzZElu3bpUdn5CQIDdLVEGmT5+OdevWyR7Xr18fAHD8+HH4+fkBAAYPHiybmezDfR48eFDoXSZdZm5ujr1792L48OHw9vaGl5cXpk+fjj59+siNaynI4sWL8eWXX6JZs2awtbXFpEmT8O7du3z7/e9//8PFixfx3XffwczMDAsXLkRAQIDCMaritT1//jxmzJiB1NRUuLu7Y/ny5fj8888VjoExxsoLARXW8ZcxxpjCJBIJPDw80KtXL0RERGg7nApn06ZN+OKLL/D27VvZ+ImScnV1xbhx4zBu3DjVBMcYY6xU+A4LY4yVwKNHjxATE4PWrVsjMzMTP//8Mx48eIA+ffpoO7QKYf369ahevToqV66Mq1evYtKkSejVq1epkxXGGGO6hxMWxhgrAaFQiLVr1+Lrr78GEaFu3bo4cuSI3DgFpj6JiYmYPn06EhMT4ejoiJ49e+L777/XdliMMcbUgLuEMcYYY4wxxnQWLxzJGGOMMcYY01mcsDDGGGOMMcZ0FicsjDHGGGOMMZ3FCQtjjDHGGGNMZ3HCwhhjTKv8/Px4zRPGGGOF4oSFMcZYhTJnzhwIBAJOkhhjrIzghIUxxsq4tLQ0eHp6Ijc3V2NtZmVlaawtVfr777+xYsUK1KtXT9uhMMYYUxAnLIwxVsb9/PPPiI+PR2JiYomOT0lJQd++fWFiYgJHR0csXrw4XzctPz8/jBo1CmFhYbC1tUX79u1x8OBBtGjRApaWlrCxsUFgYCDu3bsnV7f0uFGjRsn2mzZtGj5eAkwikWDixImwtrZGpUqVEB4eLrd9586d8PLygpGREWxsbNCuXTu8f/9eqfNMTU1F3759sXLlSlhZWSl1LGOMMe3hhIUxxsqwixcvwt/fH0KhEE+fPi1RHWFhYTh9+jT27NmDw4cP49SpU7h06VK+/datWwc9PT2cPn0ay5cvx/v37xEWFoa///4bR48ehVAoREhICCQSSYHHnTt3Dj/99BMWL16MVatW5dvHxMQE586dw/z58zFz5kwcPnwYAPDs2TP07t0bX375JeLj43HixAmEhobKkp61a9dCIBAUe54jR45Ely5d0K5duxI9T4wxxrRDT9sBMMYYK5mMjAw8f/4cnTt3hr29fYkSlpSUFKxbtw6bN2+Gv78/AGDNmjVwcnLKt2/NmjUxf/582WN3d3e57atXr4a9vT1u3ryJunXrysqdnZ2xePFiCAQCuLm54fr161i8eDGGDBki26devXqYMWMGAKBWrVr4+eefcfToUbRv3x7Pnj1DTk4OQkND4eLiAgDw8vKSHWthYQE3N7ciz3Pr1q24dOkS/v77b0WfGsYYYzqC77AwxpgKbdq0CaamprKfU6dOKVymrNOnT6NTp04A8pKCJ0+eKF3H/fv3kZ2djUaNGsnKCksAfH195R7fu3cPffr0QfXq1WFubo5q1aoBABISEuT2a9KkidwdkKZNm+LOnTtyY24+HlPi6OiIFy9eAAA++eQT+Pv7w8vLCz179sTKlSvx+vVr2b4hISG4detWoef477//YuzYsdi4cSMMDQ0L3a84mnxtGWOM/YfvsDDGmAp17doVjRs3lj2uXLkyvL29FSpTRnx8PI4cOSK7Y5CWliZ3hyUtLQ1bt26FnZ0dIiMjsXLlSgiF+a9RSbtVfdyl6uMxJgBgYmIi9zgoKAjOzs5YuXIlnJycIJFIULdu3RINyNfX15d7LBAIZF3LRCIRDh8+jDNnziAmJgZLly7F1KlTce7cOVmSVJSLFy/ixYsXaNCggawsNzcXf/75J37++WdkZmZCJBIVW4+mXlvGGGPyOGFhjDEVMjMzg5mZWYHlipQpIjs7G3fu3MGcOXNkZQkJCXIJS3x8PO7du4cvvvgCERERyMzMhJGRUb66atSoAX19fZw/fx7Ozs4AgHfv3uHOnTto3bp1oTG8evUK8fHxWL58OVq2bAkA+Ouvvwrc9+zZs/ke16pVS6EkQUogEKB58+Zo3rw5pk+fDhcXF+zevRthYWHFHuvv74/r16/LlX3xxRdwd3fHpEmTFI5DE68tY4yx/DhhYYyxMua3336TG/8BAA4ODoiNjZU9btCgAapWrYpffvkFY8aMKTBZAfK+WA8YMAATJkyAtbU17O3tMWPGDAiFwiIHsltZWcHGxgYrVqyAo6MjEhISMHny5AL3/ffffxEWFoavvvoKly5dwtKlS7Fw4UKFz/fcuXM4evQoOnToAHt7e5w7dw4vX76Eh4cHAGD37t2YMmVKod3CzMzM5MbUAHl3i2xsbPKVM8YY0z08hoUxxsqIM2fOICgoCDNnzsTJkydl5Rs2bEB0dDQuXryIiIgIWXcuOzs7jBo1Cps2bSpyjMeiRYvQtGlTBAYGol27dmjevDk8PDyKHO8hFAqxdetWXLx4EXXr1sX48ePxww8/FLhv//79kZ6ejkaNGmHkyJEYPXo0hg4dqvB5m5ub488//0Tnzp1Ru3ZtTJs2DQsXLpSN33n79i1u376tcH2MMcbKFgEV1FGZMcZYmfbLL79AT08PX331FYKCgjBs2DB06dJFoWPfv3+PypUrY+HChRg0aFCp4vDz84O3tzeWLFlSqnoYY4xVXHyHhTHGyqE2bdrAzMwMUVFR8PLyQseOHQvd9/Lly9iyZQvu3buHS5cuoW/fvgCA4OBgTYXLGGOMFYrHsDDGWDnk6ekJT09PAIolHgsWLMDt27chFovRoEEDnDp1Cra2tuoOkzHGGCsWdwljjDHGGGOM6SzuEsYYY4wxxhjTWZywMMYYY4wxxnQWJyyMMcYYY4wxncUJC2OMMcYYY0xnccLCGGOMMcYY01mcsDDGGGOMMcZ0FicsjDHGGGOMMZ3FCQtjjDHGGGNMZ3HCwhhjjDHGGNNZnLAwxhhjjDHGdBYnLIwxxhhjjDGdxQkLY4wxxhhjTGdxwsIYY4wxxhjTWZywMMYYY4wxxnQWJyyMMcYYY4wxncUJC2OMMcYYY0xnccLCGGOMMcYY01mcsDDGGGOMMcZ0FicsjDHGGGOMMZ3FCQtjjDHGGGNMZ3HCwhhjjDHGGNNZnLAwxhhjjDHGdBYnLIwxxhhjjDGdxQkLY4wxxhhjTGdxwsIYY4wxxhjTWZywMMYYY4wxxnQWJyyMMcYYY4wxncUJC2OMMcYYY0xnccLCGGOMMcYY01mcsDDGGGOMMcZ0FicsjDHGGGOMMZ3FCQtjjDHGGGNMZ3HCwhhjjDHGGNNZnLAwxhhjjDHGdBYnLIwxxhhjjDGdxQkLY4wxxhhjTGdxwsIYY4wxxhjTWZywMMYYY4wxxnQWJyyMMcYYY4wxncUJC2OMMcYYY0xnccLCGGOMMcYY01mcsDDGGGOMMcZ0lk4lLOHh4TA1NZV7LBAIIBAIIBQKYWFhgXr16mHUqFGIj48vdXurV6/GJ598AkNDQ9jb26Nr166lrpMxxhhjjDGmOjqVsBTEyMgIsbGxOHPmDHbu3ImBAwfiyJEj8Pb2xsaNG0tcb3h4OMLCwtC3b18cOnQIy5cvh6OjY6njTU1NxcCBAyEWi+Hq6oqJEyfKbY+MjISNjQ3c3NywYsWKUrenSmU5dpafpi4A+Pn5yer9+Gfr1q2qOBXGGGOMVWSkQ2bMmEEmJiaFPpZKT0+ntm3bklgspnv37indzs2bN0kkEtGhQ4dKFW9RGjZsSKNGjcpXLpFIaNCgQZSWlqa2to8fP04AlPo5fPiwTsTOVKegvycjIyOKjY2l2NhYiomJoYULF5KbmxuJxWLasGFDidqJi4uT1Sn9+fTTT0lPT49evnxZqnNISUmhAQMGkL6+Prm4uNCECRPktu/evZusra2pdu3atHz58lK1pWplOXbGGGNMl+hpJ00qHUNDQyxduhR16tTBqlWrMHv2bKWOX7t2LapXr44OHTqoKULA1dUVDx8+zFe+Zs0ajBkzBkZGRmprGwDs7e3h6emJyMhIWFhYFLjP27dv0a1bN9y8eVOuXNuxM/URCoVo0qSJ7HH79u0xYsQIdOnSBYMGDUKzZs1QvXp1per09PTMV3b+/Hl06NABtra2pYrX1NQUa9euxc2bN9G4cWPMnz9fbntwcDCio6OxdOlStf1enjhxAm3atFHqmMOHD6Ndu3Zaj50xxhgrD3S+S1hhPD09UblyZcTGxsrKTpw4AYFAgLVr1xZ57NmzZ+Hl5YWIiAjY29tDLBajdevWuHLlisric3FxwaNHj+TKXrx4gadPn6JevXoqa6cwHh4emDx5Mrp06YKkpKR825OSktClSxdMmTIFHh4ectu0HTvTLOkFgKysLKxatarU9Z05cwYPHjxA3759VRBdHm0n0fb29vDz88ObN29ARAX+vHnzBn5+frC3t9ep2BljjLGyrswmLADg7OyMxMREpY9LTExETEwMNm3ahN9++w1//PEH0tLS0L59e7x580YlsRX0JWXx4sUYN26cSur/0PXr13H48OF85QEBAZg9ezYCAwPx7NkzWfmzZ88QGBiI2bNnF3iXSZOxM91QmgsAH9u8eTOMjY0RHByssvi0nUTzBQDGGGNMe8p0wkJEEAgEssd+fn4gIgwcOLDI4yQSCVJTU7Fr1y6EhoYiMDAQe/bsQUpKisoGk7u4uCAlJQWvX78GkPflr2HDhnKDoFevXo2TJ0+Wqp1Xr15h2bJlyM3NLXB7q1at8OOPPyI4OBiPHj3Co0ePEBwcjJ9++gmtWrXSauxMt5T0AsCHcnJysGPHDgQHB8PExERFkfEFAMYYY6wiK9MJy+PHj1GpUiWlj7O2toaDgwPq1KkjK3N0dIS7uzvi4uJUEpurqysA4OHDh8jKysKePXsQGhoKIC/RWrZsGZYtWwYikh1z+vRpTJ48GVevXsWCBQsUasfGxgaNGzcucp/GjRtj5cqV6N69O7p3746VK1eiUaNGKo2dlX0lvQDwocOHD+PFixfo06ePSmPjCwCMMcZYxVVmE5a4uDg8efIEzZo1U/rYj7tsSBERhELVPCUuLi4AgEePHmHp0qUYNWqUbJtAIMCIESPg5eWVLy4zMzO4ubkhMzMTOTk5APKu4EZHR8v9pKWlKRWPnp6ebKpZPb2i51ooSeys7CvpBYAPbd68GTY2NggICFBRVHn4AgBjjDFWcZXJWcIyMjIwevRoGBgYYPDgwUofHxgYiHXr1uHGjRuoW7cuAODJkye4desWvvjiC5XEaGZmBmtraxw7dgwuLi4KzbwUGxuLgIAAxMXFwdLSEsnJybC3t4ejoyMCAwMLPObVq1e4evUqHjx4gObNm8PMzCzfPpcuXcKwYcOwfft2EBE+++wz/Pbbb/Dx8VFZ7Kxsk14AUOZuysfS09MRFRWFvn37Ql9fX3XBQT6JPnbsWIFJ9Pnz5+WO8fDwwIkTJ+Dm5obo6Gjk5ORAT08Pz549w8WLF+X2bdu2LYyNjRWOR3oBQPp/VcfOGGOMsf/ofMIikUhw9uxZAHkLG16/fh0rVqzA/fv3sXbtWtnVSwA4efIk/P398fvvv6N///6F1hkSEgIfHx+EhoZi1qxZEIvFmDlzJuzs7DBkyBCVxe7i4oLDhw/j6tWrCu3fpUsX2f8bNGig0DE2NjZYvHhxodvPnDmDsLAw7N69G5UrVwYA7N69G927d8eiRYsKvUOlbOys7CrtBQAp6TgwVXcHA/gCAGOMMVaR6XzCkp6ejqZNm0IgEMDU1BQuLi7w9/fH7t274e7uLrcvESE3NxcSiaTIOkUiEQ4cOIDx48dj6NChyM7ORuvWrbFlyxaVDhR2d3fH4MGDIRaLVVanMo4ePYrp06djz549clOtVq5cGXv27EFISAgiIiIKPFbbsTP1UMcFAKnNmzejatWqaNGihVpi5wsAjDHGWMWkUwlLeHg4wsPDC31cHOkgYUXY29tj06ZNSkaonM2bN6u1/qLcunULM2fORHR0NKysrPJtt7e3R3R0NEJCQnDr1q1827UZO1MfdVwAAIDXr1/j4MGDGDdunNzAfVXSdhLNFwAYY4wx7dCphKUiWblyJf7++28QEfT19dG8eXOV1v/8+XM8f/4c1tbWKq0XUH/sTDU0eQHAysoKmZmZSkaoHL4AwBhjjFVMnLBoyZAhQ1Q6XuZDrVu3RnZ2tlLHiEQihfdVZ+yMlQRfAGCMMcbKLwHxXJqMMVYoadc4ZYhEIrV1jWOMMcYqGk5YGGOMMcYYYzqrzC4cyRhjjDHGGCv/OGFhjDHGGGOM6SxOWBhjjDEtCA8Ph6mpqdxjgUAAgUAAoVAICwsL1KtXD6NGjUJ8fHyp2oqMjETjxo1hbm4OBwcHhIaG4vbt26U9BcYY04gynbBER0fDx8cHBgYGcHZ2xowZMxQeHLt69Wp88sknMDQ0hL29Pbp27VrsMYcOHULr1q1hZ2cHAwMDVK9eHWFhYXj79m1pT0VrPv7AlJaV9kPz7t27GDZsGLy9vaGnp4e6devm28fPz0/Wzsc/W7duVcn5McZYWWJkZITY2FicOXMGO3fuxMCBA3HkyBF4e3tj48aNJarzyJEjCA0NhZubG3bt2oWff/4Zt2/fRrt27fDu3btSxZuamoqBAwdCLBbD1dUVEydOlNseGRkJGxsbuLm5YcWKFaVqizFWcZXZhOXs2bMIDg6Gh4cH9uzZg7CwMPzwww+YNGlSsceGh4cjLCwMffv2xaFDh7B8+XI4OjoWe1xycjKaNWuGFStW4NChQwgLC8P69evRs2dPVZySTinth2ZcXBz27duHmjVrwtPTs8B9li1bhtjYWLmfTz/9FHp6emjXrp2qT4mpgLKJfnlM8gH1XBlXJMmX4qvl5ZdQKESTJk3QpEkTtG/fHmFhYbhy5QpatGiBQYMG4f79+0rXuXXrVri4uGDdunVo3749evbsiTVr1uDx48c4ffp0qeI1NTXF2rVr4e3tjaCgIMyfP19ue3BwMEJCQnDlyhUMHTq0VG0xxiquMrsOS3h4OLy9vWWr1QcEBCA3NxfffPMNJkyYAAcHhwKPi4+Px6xZs7B//3506NBBVh4SElJsm71790bv3r1lj/38/GBgYIChQ4fi6dOncHJyKuVZ6Q7ph6ZU+/btMWLECHTp0gWDBg1Cs2bNUL169UKPDwoKQnBwMABg4MCBuHDhQr59Ckpkzp8/jw4dOsDW1lYFZ8FUKTw8HIsXL8bUqVPRuHFjJCcn4+DBg0UeI03yx40bBysrK9y4cQPh4eG4ceMGYmJiNBS5ZhgZGeHYsWMAgJSUFFy/fh0rVqzAypUrsXr1avTr16/I46VJfuPGjSGRSCCRSArcT3q1vF+/fpg1axbevHmD8PBwtGvXDnFxcTA3N1f5uTHtMjQ0xNKlS1GnTh2sWrUKs2fPVur47OxsmJmZyU21bWlpCQAKLw5bHFdXVzx8+DBf+Zo1azBmzBgYGRmppB3GWMWksTssAwcORN26dXHixAnUr18fJiYmaNSoES5evFii+i5fvoyAgAC5so4dOyI7OxuHDh0q9Li1a9eievXqcslKadjY2ACA0gs1lkXSD82srCysWrWqyH2FQuV/tc6cOYMHDx6gb9++JQ2RqYk00d+xYwcmTpyI1q1bIyQkBMuXLy/yuN69e2POnDkICQmBn58fRo0ahTlz5uDw4cN4+vSphqLXjNJeGQ8KCsK///6LnTt3wsfHp9D91Hm1nOkuT09PVK5cGbGxsbKyEydOQCAQYO3atUUeO2jQIMTHx2Pp0qV48+YNHj58iK+//hoeHh7w9/dXSXwuLi549OiRXNmLFy/w9OlT1KtXTyVtMMYqLo12CUtMTMSYMWMwYcIEbNu2DWlpaQgJCZH7sq/oG3BGRgbEYrFcmYGBAQAU2QXj7Nmz8PLyQkREBOzt7SEWi9G6dWtcuXJF4fPIzc1FRkYGLl26hJkzZyIoKAguLi4KH1+WFfShqSqbN2+GsbGx7M4MKzlVXyBQZaLPSX7BFE3yNXG1nOkmZ2dnJCYmKn1cq1atsHv3bkydOhVWVlaoVq0a7t27h5iYGNnnZmkVdIdl8eLFGDdunErqZ4xVbBpNWJKTk7Flyxb06dMHgYGBWLJkCf7991+cO3dO6bpq166N8+fPy5WdPXtW1k5hEhMTERMTg02bNuG3337DH3/8gbS0NLRv3x5v3rxRqG0XFxcYGRmhQYMGcHR0xJYtW5SOX1VatGhR5Pbly5fj2bNnKm2zpB+aRcnJycGOHTsQHBwMExMTldZdUanyAkFpE31O8lWX5GviajnTTUQkl6j6+fmBiDBw4MAijztz5gz69euHL7/8EkePHsUff/wBY2NjdOrUqdSD7qVcXFyQkpKC169fA8h7b2nYsKHcWK/Vq1fj5MmTKmmPMVaxaDRhcXJyQp06dWSPpWMYHj9+LCtT9A145MiROHDgAH788UckJyfjr7/+wtSpUyESiYq8UimRSJCamopdu3YhNDQUgYGB2LNnD1JSUhSewWT//v04ffo0VqxYgbi4OAQFBSk8O5mmffnll5g+fXqJBmoW5uMPTVU4fPgwXrx4gT59+qi03opMlRcISpvoc5KvuiRfE1fLmW56/PgxKlWqpPRxY8aMQdu2bbFkyRK0bdsWISEh2L9/P/75559i7/wpytXVFQDw8OFDZGVlYc+ePQgNDQWQ95mxbNkyLFu2TO4u4OnTpzF58mRcvXoVCxYsUEkcjLHySaOD7qXdFqSkXboyMjKUrmvAgAG4fv06vv76a4wbNw5isRgzZszAkiVLinxDt7a2hoODg1zi5OjoCHd3d8TFxSnUtrQ/brNmzeDj4wNfX1/s3r0bPXr0UPo8Sks64LYoT58+hY+PD3744Qd8+eWXEIlEpWrz8ePHqF27dqnq+NjmzZthY2OTb1wSKzllLhAU58NEX1pngwYNUK1aNaxYsSLfVKYf279/P1JTUxEXF4eIiAgEBQXh8OHDpf5dVIcvv/wSI0aMwJQpU4qcWEIZqkzyP7xa3rVrV7x9+xazZ89Gp06dcPr0aR50X07FxcXhyZMnxV7MK8jNmzfzzehnZ2cHJycn3Lt3TyXxSe+YPnr0CMeOHcOoUaNk2wQCAUaMGJGvV4SHhwdOnDgBNzc3REdHIycnB3p6ZXYuIMaYGpXZdwaBQICFCxdi+vTpePToEapWrYrs7GxMnTpVbnarj3l4eOQbGAjkfaEoyUBxb29viEQi3L17V+ljVSUnJ6fI7bm5uSAiZGVllbqPe2k+NAuTnp6OqKgo9O3bF/r6+iqrt6JT5QWC0ib6nOSrLsn/8Gq5VIsWLVClShWsWrUKYWFhKmmH6Y6MjAyMHj0aBgYGGDx4sNLHu7i45Bu/lpiYiCdPnsjujJSWmZkZrK2tcezYMbi4uCiU7MfGxiIgIABxcXGwtLREcnIy7O3tVRIPY6x8KbMJi5R0vQMAmD59OlxdXYtcwyMwMBDr1q3DjRs3ZOscPHnyBLdu3cIXX3yhdPuxsbHIzc1V2ZVYZVlaWmLWrFmFbs/IyMDIkSNx6dIl1KhRo1RtlfZDszDSLnncHUx3qTLR5yS/dDRxtZxpj0QikY3HTE1NlU2Pff/+faxdu1YuwTh58iT8/f3x+++/o3///oXWOXLkSIwePRqjRo1CcHAw3rx5g9mzZ8PU1LTY6baV4eLigsOHD+Pq1asK7d+lSxfZ/xs0aKCyOFjFFR4ejgULFiA1NVX2+LvvvgOQd6HbzMwMLi4uaNWqFUaOHAkPD48StxUdHY3p06cjLi4O9vb2si74uthzoDzQuYRF0Tfg8+fP4+TJk/D29kZ6ejr27NmDDRs24MCBA0X+soSEhMDHxwehoaGYNWsWxGIxZs6cCTs7OwwZMqTI2EJDQ+Hr64t69erByMgIV69exfz581GvXj1069atpKesVqtWrcL333+vdL9nZT40C5KWlob9+/cDyOsi8O7dO+zcuRMAZAsJSm3evBlVq1YtdmwB0x5VJvqc5JeOJq6WM+1JT09H06ZNIRAIYGpqChcXF/j7+2P37t1wd3eX25eIkJubW+iaPVIjR46EWCzGsmXLsHbtWpiamqJRo0ZYv369QosmK8rd3R2DBw/ON4MnY9pU2jWyCiJdvPyzzz7DnDlzcPPmTUydOhXv378v9Xis1NRUjBo1Cps3b4aTkxN69eoltyBrZGQkBg0aBFtbW/zvf/+rOAuykoYMGDCA6tSpI1f28uVLAkBr1qyRlR0/fjxfWUEuX75MjRs3JlNTUzI1NSV/f386c+aMQrE8f/6c+vTpQxYWFmRsbEydOnWiW7duFXvcnDlzyNvbm8zMzMjExITq1KlD3377Lb19+1ahdnXRjBkzyMTEJF8ZAAJAAoGAzMzMqG7dujRy5EiKj49XqN4HDx7I6vj45/jx47L9kpOTSSwW08SJE1V5WhWeon9vJ06cIJFIROvWrSuyvpycHPLx8aFatWrRtm3baPfu3VS/fn2qXLkypaamFnpcSEgIff/997R37146cuQILVy4kBwcHKhevXqUmZlZqnMsqebNmxe5fenSpfTs2bMi9/n472bGjBlkZGREsbGxFBsbS4cPH6ZFixaRu7s7icVi2rx5c7FxvX//nnbs2EE7duwgPz8/cnZ2lj1+8eKFXHwAaOTIkRQTE0Pbt28nb29vsrKyoqdPnxbbDmPaMmDAALn3f8ZUraD35o+/4xARpaenU9u2bUksFtO9e/eUbicgIIB8fHzkyn744QfS19enxMRE5QMvQMOGDWnUqFH5yiUSCQ0aNIjS0tJU0k5ZobGEhTGmOaq+QEBUskS/PCb5RAV/KGoqyZdIJLR8+XL65JNPyMTEhBwcHCgoKIiuXbum6tNkTGVWrFhBnp6e1L9/f/rrr7+0HQ4rpxRNWIiI4uLiCABNmTJF6Xbs7e3zHXf9+nUCUOwFQEX17NmTAgMD85WvXr2arl69qpI2yhIBEa80xhhjjDHGyraCxrB8+PhjVapUQa1atXD8+HEAeesHtWnTBmvWrCly3KGFhQXGjx8vN4HLnTt3ULt2bUyePBlz5swp9blMmDABhw4dwrVr12RlL168wIoVKzBt2rRS11/WaHQdFsYYY4wxxnRBSdfIKuni5cpwdXXFw4cP5coWL16McePGqaT+soYTFsYYY4wxVuHQR2tkqXvxcmW4uLggJSUFr1+/BpB396dhw4YwNTWV7bN69WqcPHlSJe3pOk5YGGOMMcZYhfP48WOlZ1EF8hYvDwsLw9dffw0bGxv4+/tj2LBhsLa2LlF9BZHO+vjw4UNkZWVhz549CA0NBZCXaC1btgzLli2Tm3r/9OnTmDx5Mq5evVrq2cp0DScsjDHGGGOsQpGukdWsWTOlj5UuXp6UlISrV6/i+fPnGDJkCF6+fFnk4uXKcHFxAZC3NMTSpUsxatQoufZHjBgBLy8vuWM8PDxgZmYGNzc3ZGZmFrvmWFnCCYuaXLlyBX369oG5lTlMzE3QObAzTpw4oe2wWDlERHj27Blevnyp7VAYY4wxnaeqNbKki5dbWlpi6dKlxS5ergwzMzNYW1vL1pBRZO2y2NhYBAQEIC4uDpaWliobT6MLdG7hyPLg8OHD6BLUBVSFkDMuBzAAYrbF4GDbg1i5ciUGDRqk7RBZOUBEWLFiBeYumIuHdx8CAOo3rI+Z02ciMDBQu8ExxhhjOkCZhbDVvXi5slxcXHD48GFcvXpVof27dOki+3+DBg1UFocu4DssKpadnY1+A/shp3UOcuJygBkAJgO5F3NBgwjDRw7nK+FMJb755hsMGzYMj3wfAbsBbAauml1FUFAQ1q9fr+3wGGPFWL16NT755BMYGhrC3t4eXbt2LXL/Q4cOoXXr1rCzs4OBgQGqV6+OsLAwvH37VqH2/vnnH3Ts2BEmJiawt7fH2LFjkZ6eropTUbvw8HC5wcbSMoFAAIFAAKFQKLvaPWrUKMTHxytVf2pqKqpUqQKBQIALFy6oMnSmZenp6WjatCmaNWuG0NBQ/P777/D398fVq1fRu3dvuX2JCLm5uZBIJEXWKRaLsWvXLoSGhqJv3754+PAhTpw4gbZt26o0dnd3d/zyyy8Qi8Uqrbcs4jssKnbo0CG8ePoC2A/A4IMNQgBzgNwNudi8eTPGjh2rpQhZeXDv3j3MmzcPmA3QlP8G3Ek+kwD9gTHjx6Bnz54wMjLSYpSMscKEh4dj8eLFmDp1Kho3bozk5GQcPHiwyGOSk5PRrFkzjBs3DlZWVrhx4wbCw8Nx48YNxMTEFHnsmzdv0LZtW7i4uGDXrl148eIFwsLC8OrVK2zcuFGVp6ZRRkZGsi4zKSkpsqvnK1euxOrVq9GvXz+F6omIiChX/f0rqvDwcLm1UT5+XBzpLGHF8fb2lt21UafNmzervY2yghMWFUtISIBAXwD6pIBfeFtAVE2ER48eaT4wVq5s2rQJQnMhcsflym8QAJgOvN34FgcOHJDNKMIY0x3x8fGYNWsW9u/fjw4dOsjKQ0JCijyud+/ecleE/fz8YGBggKFDh+Lp06dwcnIq9Njly5fj9evXuHLlCmxtbQEAenp66Nu3L6ZOnQoPD49SnpV2CIVCuUHO7du3x4gRI9ClSxcMGjQIzZo1K7bv/61bt/DLL79g4cKFGDZsmLpDZkwlVq5cib///htEBH19fTRv3lzbIakVdwlTscqVK4OyCbhZwMbXQO7DXFSuXFnjcbHyJSkpCcIqQqCgGyg1AQjy9mGMld7AgQNRt25dnDhxAvXr14eJiQkaNWqEixcvlqi+tWvXonr16nLJSknZ2NgAyOuOXJT9+/ejXbt2smQFALp37w4DAwPs37+/1HHoEkNDQyxduhRZWVlYtWpVsfuPGTMGw4YNg5ubmwaiY0w1hgwZgri4OKxbt67cJysAJywq16lTJ9g42EAwRQB8+PlBAGYAwlwh+vbtq63wWDlRu3Zt5PyTAxS0QO9fAAioVauWpsNirNxKTEzEmDFjMGHCBGzbtg1paWkICQmRSxROnDgBgUCAtWvXFlnX2bNn4eXlhYiICNjb20MsFqN169a4cuWKQrHk5uYiIyMDly5dwsyZMxEUFCSbArUw8fHx+e6iGBgYoEaNGkqP9ygLPD09UblyZcTGxha5386dO3H16lVMnz5dQ5ExxkqCExYVE4vFWLNyDYT7hRD5iICFAH4GhM2FwFJg8aLFKltUiFVcffv2haHYEILRAiDrgw2vAVGYCDXcaqB169Zai4+x8iY5ORlbtmxBnz59EBgYiCVLluDff//FuXPnlK4rMTERMTEx2LRpE3777Tf88ccfSEtLQ/v27fHmzZtij3dxcYGRkREaNGgAR0dHbNmypdhjXr9+DUtLy3zlVlZWWpn6NCcnBzNmzChyn379+uHhw4clbsPZ2RmJiQVd1cmTlpaGsLAwzJkzB+bm5iVuhzGmfpywqEFQUBBO/XkKnWt0hmiKCBgNfJL9CaKjo+UW/mGspKysrLBpwyaIokTQq64HjAUwBBBWF8L0vim2b94OoZD/vBlTFScnJ9SpU0f22NPTE0DeStlS0gG7AwcOLLIuiUSC1NRU2SxDgYGB2LNnD1JSUrBixYpiY9m/fz9Onz6NFStWIC4uDkFBQcjNzS32OIFAkK+MiAosV6f3799j6NChRU4bqwrFndusWbPg4OBQ7OvFGNM+HnSvJk2bNsWeyD24ePEifH19sWr5Kvj4+Gg7LFaOhISE4NLFS/jxpx9xYM8BPH38FJ/3/RwRERFwdnbWdniMlSsf352QTjOakZGhdF3W1tZwcHCQS4AcHR3h7u6OuLi4Yo+vV68eAKBZs2bw8fGBr68vdu/ejR49ehR6jJWVFV6/fp2v/M2bNxodcH/06FGMGDECYrEYGzZsKHLfa9eulaqtx48fo3bt2gVue/ToERYuXIjdu3fj3bt3APKmNpb+m5qamm8aZcaY9vAlWDXT9JUrVrF4eXlh1cpV2LtrL5CTN3iUkxXGdFthCQIRKX1n1NvbGyKRCHfv3i22zY/HqmRmZuLevXsaTVhycnIgkUhARMjJySnyR5HpZQsTFxeHJ0+eoFmzZgVuf/DgAbKystClSxdYWVnBysoKQUFBAIA2bdqobLVyxphqcMLCGGOMaVBgYCCeP3+OGzduyMqePHmCW7du4ZNPPlGqrtjYWOTm5hY7dW/nzp1x9OhRvHr1Sla2e/duZGZmonPnzsqdQCkEBATg8uXLaNiwIYYPH45Zs2YV+qPscyGVkZGB0aNHw8DAAIMHDy5wH29vbxw/flzuZ/HixQCA3377DcuWLSvxOTLdUpoFV3mx1fzWrl0rq+PDn8mTJ6vjNGS4SxhjjDGmAidPnoS/vz9+//33IsdnhISEwMfHB6GhoZg1axbEYjFmzpwJOzs7DBkypNDjQkND4evri3r16sHIyAhXr17F/PnzUa9ePXTr1q3I2L766issXboUwcHB+Pbbb2ULR/bt21fja7CYmppi+fLlmD9/PqZNm1aquiQSiWwBv9TUVNnCkffv38fatWvh6upa4HGWlpbw8/MrcFuDBg24C3c5UtIFV3mx1aIdPHgQFhYWssfqXrKDExbGGGNMBYgIubm5kEgkRe4nEolw4MABjB8/HkOHDkV2djZat26NLVu2wMTEpNDjGjVqhG3btmHu3LmQSCRwdXXF0KFD8fXXX8vG1BTG0tISx44dw+jRoxEaGgpjY2P07t0b8+bNK9G5lpZYLC42WVHkS2F6ejqaNm0KgUAAU1NTuLi4wN/fH7t374a7u7uqwmVlWEkXXOXFVovWoEEDuXWd1I6YWl28eJEA0MWLF7UdCivH+PeMMcZYeTBgwACqU6cOHT9+nLy9vcnY2JgaNmxIFy5cUFkbu3btIgD08OHDQvdp1aoVde3aVa4sIyODDAwMaMGCBSqLRV1mzJhBJiYmxZZJxcXFEQCaMmVKkfWuWbOGANDLly9VFqsieAwLY4wxxhjTGapcqFVK2QVXebHVotWpUwcikQjVq1fHnDlzFJpavTQ4YWGMMcYYYzpDlQu1Sim74CovtlowR0dHfPfdd1i/fj0OHDiAzp07Y9q0aRg7dmyJ21UEj2FhjDHGGGM6Q5mFWhW1f/9+pKamIi4uDhEREQgKCsLhw4chEokKPUaXFlsdPXo0pk6dqtZ2FDm3gIAABAQEyB536NABRkZGWLx4MaZOnQpHR0e1xMYJC2OMMVZKSUlJSE1NhZOTU7ED4Fnp5Obm4smTJ9DX10elSpV4vbNySJULtUopu+AqL7aquF69emHBggW4cuWK2hIW7hLGGGOMlVBsbCzatm0LOzs7VKtWDU5OTvj222+RlZWl7dDKHSLCjz/+iOrVq8PFxQVOTk7w9fVFdHS0tkNjZYwiC67yYquKK027iuI7LIwxxlgJ/Pnnn+jQoQMqV66M4cOHw9LSEleuXMG8efNw5coVREVFKb1yPSvc2LFjsXTpUrRu3Rq9e/dGZmYmjhw5gqCgIGzcuBF9+/bVdoisjFBkwdXOnTsjIiICr169go2NDQDtLrY6evRoDB8+vMj1Tko6fkWRxVaLsm3bNohEItSvX79E7SuCExbGGGNMSUSEMWPGwNXVFd9++y309fUB5F259fLywvz583HgwAF06dJFy5GWD/Hx8Vi6dCn69+8v95w2adIES5cuxbhx49CjRw8YGBhoMUqmSYou1FrSBVd5sdWCBQQEwN/fH3Xr1gUA7NmzBytWrMDYsWNRqVKlUsVWFE5YGGOMMSXdunULV69excSJE2XJipSPjw+qVauGn376SW39uSuaZcuWwczMDB06dJArFwgECA0Nxf/+9z/ExMQgKChISxEyTSMFF2ot6YKrvNhqwdzd3bFq1So8fvwYEokEtWvXxpIlSzB69GiFz6UkBKSJjmcV2KVLl9CgQQNcvHgRPj4+2g6HlVP8e8aYZp06dQqtWrXCwoULUaVKlXzbFy9ejHPnzmmkb3dF4ezsjAULFuQrz8nJQd++fbFmzRoMHDhQ84ExxtSO77AwxhhjSqpZsyaEQiHi4+PzJSw5OTm4ffs2evXqhYkTJ2opwvJl8+bN+PHHH/Hu3TuYm5vLbbt58yYAwM3NTRuhMcY0gBMWxhhjTEmOjo7o2rUr/vjjD3h5ecn6bhMRtm3bhtevX2Pq1Knw8vLScqTlg4uLC5YtW4bff/8do0aNgp5e3teXd+/eYdOmTahXrx6aNGmi5SgZY+rCCQtjjDFWAr/++itaNW6Mr8PC0KBhQ1hZWeHy5ctITEyEjY0NHBwctB1iuWFjY4ONGzfis88+w+jRo9GwYUNkZGQgNjYWRkZG2Lt3L6/Hwlg5xvMtMsYYYyVQqVIl/F2tGubY2iInOxunTp2Cnp4etm/fDj09PQQFBeH9+/faDrPcCA0NxaVLl1ClShWcPHkSr1+/RtWqVWFtbc3dwXQIESE9PR25ubnaDqVIRIS0tLRiB+2XR9JzL0tj7DhhYYwxxkri6FFYnDyJ//32G/6+cAGDBw+GoaEhevbsiejoaMTFxaF3797IycnRdqTlRt26dVGpUiW0b98eV69exY4dO/DgwQOsWbNG26FVeLm5uViyZAlq1aoFY2NjmJiYoF+/fvjnn3+0HZqcjIwMREREoEqVKjAxMYGZmRm++uorPHnyRNuhqd2rV68wfvx4WFlZwcTEBPb29pg8eTLevXun7dCKxQkLY4wxpiwiYMoUoHFjIDgYAFCvXj3cu3cP79+/h6+vL7Zv3479+/djzJgxZepKpq67fv066tWrByBv3ZvevXvju+++Q3p6upYjq7iICP369cP//vc/ODo6YuTIkQgJCcHhw4fRqFEj3LhxQ9shAgCysrLQpUsXzJo1Cx4eHhg1ahQ6deqE7du3o3Hjxvj333+1HaLavHr1Cs2bN8eqVavQqlUrjBo1Cg0bNsRPP/2ENm3aIDU1VdshFokTFsYYY0xZu3cDf/8NzJkD/P/YCS8vLxCRbNaqzp0749dff8Wvv/6K+fPnazPacuPVq1d49uyZ3GQGM2fOxIsXL/DLL79oMbKK7eDBg9i6dStGjx6N0aNHo1WrVggJCcG8efNgbm6OMWPGaDtEAMD69etx/PhxTJkyBUOHDkXLli3Rq1cvzJ07FxkZGZg6daq2Q1SbOXPm4PHjx5g1axb69euHli1bYuDAgQgPD8eNGzfw008/aTvEInHCwhhjjCkjNxeYNg1o3x5o00ZW7OnpCYFAgGvXrsnKhgwZgmnTpmHy5MnYvHmzNqItV65fvw4AcglLzZo1MWjQIMyZMwdv377VVmgV2po1a+Dq6oqmTZvKlRsbGyM4OBjHjx9HQkKClqL7z5o1a+Dt7Q1PT0+5cisrKwQEBGD79u1IS0vTUnTqQ0RYs2YN/Pz88i1m6+rqimbNmul8t0pOWBhjjDFlbNgAxMcDs2fLFRsbG6NmzZqyL9VSM2fORP/+/TFw4EAcP35ck5GWO9euXYNYLEatWrXkyqdPn460tLQCF5Zk6vfs2TM4OzsXOFObs7MzgLypqQUCgVZ/zp07J4vnY1WrVkVmZiZev36t1udKG3JycpCcnFzouTs7O+PZs2cajko5PK0xY4wxpqjMTGDGDKBHD8DXN99mLy+vfAmLQCDAypUr8ezZM3Tr1g2nT59G3bp1NRVxuXL9+nV4eHhAX19frtzJyQljxozB4sWLMWrUKJ5SWsOqVauGo0ePQiKRQCiUvxZ+584dCIVCHDhwALa2tlqKMM+wYcNw9+7dArfduXMHJiYmsLGx0XBU6qevrw9HR0fcvXsXbT64Kyx19+5dVKtWTQuRKY4TFsYYY0xRv/0GPH4MHDpU4GYvLy8sW7YsX7lYLMbOnTvRqlUrdOrUCWfPnkXlypXVHW25c/369UIX45w0aRKWL1+O77//Xuf745c3gwcPxoYNG3Dw4EF07txZVp6cnIyoqCh06dIFHTp00GKEecLCwtC7d2/ExsbKdV978uQJYmJi0L9/fxgaGmoxQvUZMmQI5s2dizZt2qBmzZqy8hs3buD8+fNYtGiRFqMrHicsjDHGmCJSUoDvvwcGDgTc3QvcxcvLCy9fvsTz58/zXeU3NzfHvn370LRpU3Tu3BmnTp2Cubm5BgIvHyQSCW7cuIHQ0NACt1tbW2PixIkIDw9HWFgYXF1dNRtgBdaqVSuEhYVh0aJFOHv2LOrXr4/k5GScOnUKNjY2WLp0qbZDBAD06tULUVFR+PHHH3Hs2DHUrVsXT58+xZkzZ1CzZk1ERERoO0S1mVizJg7n5GDG9Olo3KQJXFxccOfOHVy8eBECgQDVq1fXdohF4oSFMcYYU8SSJcC7d3ldwgohvfp//fr1ArslVa5cGQcOHEDz5s3RvXt37Nu3D2KxWF0RlysPHz7E+/fvC73DAgBjx47FTz/9hPDwcKxdu1ZzwTEsWLAAZmZmiIiIwLNnz5CTkwNHR0ecOXNGZ7roCYVCbNq0CWZmZli9ejUePnyIrKwseHl54ejRo7CwsNB2iOoREwOTQYNwtGdPBL18iT9PncKNGzfw/v17dO3aFZmZmfj0009x5MiRfBMn6AoedM8YY4wVJykJ+OEHYMQIoGrVQnerUaMGjIyM8o1j+VCdOnUQGRmJP//8E0OGDOE1WhRU0AxhHzMxMcG0adOwfv16xMXFaSo0hryxWsnJyahcuTLevHmD77//Ho8fP4axsbG2Q5MjFAqRnJwMX19fvH37FqNGjcLjx49hZmam7dDUIzYWCAkBAgJgtGEDniUmonfv3njz5g06duyIV69eYdeuXWjQoAE6d+4sN8uhLuGEhTHGGCvO3Ln/LRZZBJFIhDp16hSZsACAn58f1q5di/Xr12P69OmqjLTcun79OqysrIod+zN06FC4uLhg2rRpGoqMAXlT50ZFRaFr164QCAQIDg5GVlYWDhUy3ktbMjIycPDgQQT//4KvwcHBeP78Oc6dO6flyNTg2jWgc+e8CUK2b8fdR49w8+ZNuXM/ffo03r9/j71798LV1RUBAQG4d++elgPPjxMWxhhjrCiPHwM//wx8/TVgZ1fs7gXNFFaQ3r17Y968eZg1axZWrFihikjLNemA+4Kmzv2QWCzGzJkzERkZWT6/hOqoq1evIiEhQfZluFq1avDy8kJUVJSWI5N37NgxvH//Ht26dQMANG3aFHZ2djoXZ6nduwcEBADVqgF79gBGRoiKioKhoSECAgIAAEFBQSAiREdHw8LCAocOHYK5uTnat2+Pp0+favkE5HHCwhhjjBXlu+8AMzMgLEyh3b28vHDjxg3k5uYWu++ECRMwYsQIjBgxAvv27SttpOVaUTOEfaxPnz6oU6cOpkyZwl3uNCQqKgoWFhZo3bq1rKxbt27Yt28fsrOztRiZvKioKNSsWRMeHh4A8u6KBgUFla+E5enTvIVtzc2BgweB/x+bExUVhXbt2sHExAQA4ODggKZNm8rO3d7eHjExMcjOzkZAQACSk5O1dgof44SFMcYYK8w//wBr1gDffJOXtCjAy8sLGRkZCnWrEAgE+OmnnxAYGIhevXrhwoULpY24XMrMzMQ///yjcMIiEokwe/ZsHD9+HEeOHFFzdAwAIiMj0blzZ7lJJIKDg/H69WucOnVKi5H9RyKRYM+ePQgODpa7UxccHIxbt27h9u3bWoxORZKT8+6sZGcDMTGAvT0A4OXLlzh9+rTsDphUcHAwDh06hLS0NAB5C3zGxMTg2bNn6NKlC1JTUzV+CgXhhIUxxhgrzLffAk5OwPDhCh/y4UxhihCJRNi8eTO8vLzQpUsX3L9/v0Shlmfx8fHIzc1VOGEB8rq7NG3aFN988w3fZVGzR48e4cqVK/m+DPv4+KBKlSo6c/fi/PnzSExMzBdnu3btYPT/XabKtNRUoEsXIDEROHwYcHGRbYqOjgYRISgoSO6Q4OBgpKenyyX2Hh4eOHjwoGwa8czMTI2dQmE4YWGMMcYKcukSsH07EB4OKLGYnIODA+zs7BROWADA2NgYe/fuhbm5OTp16oRXr16VIODyS/pc1q1bV+FjBAIBZs+ejQsXLuCPP/5QV2gMwJ49e6Cvr49OnTrJlQsEAnTt2hVRUVE6kTRGRUXB1tYWzZo1kys3NjZGhw4dynbCkpkJhIYCN24ABw7kWysqKioKTZs2zTfFtJubG9zc3PKdu6+vL/bs2YM///wT/fr1U6iLqzpxwqJGRISkpCQAebchGVMHiUSC58+fA4BOfCCUNxKJBI8fP5Y9x6wC+eabvA/9/v2VPlTRgfcfsrOzw4EDB5CcnIyuXbsiPT1d6XbLq2vXrsHFxUXphTb9/PwQEBCAqVOnIicnR03RsaioKLRp06bA1yc4OBiPHj3Sielyo6KiEBQUBJFIlG9bcHAwYmNjy+Z7fW4u0K8f8OefeQPsfX3lNqelpSEmJibfnSWp4OBg7N27N19S0qZNG2zbtg27d+/GsGHDtPodgxMWNdm9ezd8fHxkMzGEhIRg+fLl/IWSqQwR4ddff0XNmjXRuXNnAEC/fv2wZ88eLUdWPhARfv75Z9SoUQPOzs6oVKkSGjZsyAOjK4oTJ4BDh4CICEBP+TWWS5KwAEDNmjURHR2Ny5cv68RVTV2hzID7j82ePRu3b9/G+vXrVRwVA4DXr1/jxIkTslm3Pubn5wdzc3NERkZqNK6P/fPPP4iPjy/0S3tgYCAEAgH27t2r4chKiQgYNgzYvRvYtg1o0ybfLkeOHEF6enqh596tWze8fPkSsbGx+bYFBwdj9erVWLVqFSZPnqzy8BVGTOVWr15NAKhevXo0btw4+vrrr6lZs2YEgL755htth8fKiYkTJxIAatGiBU2YMIHGjh1LXl5eBIDWrl2r7fDKvPHjxxMAatmyJU2cOJHGjBlDdevWJQC0ceNGbYfH1EkiIWrShKhBg7z/l8CqVatIIBDQ+/fvS3R8VFQUCYVCGjt2bImOL2+cnJxoypQpJT6+Z8+e5OzsTOnp6SqMihERbdy4kQDQ48ePC93ns88+o/r162swqvzmz59PRkZGRf5NtmzZkgIDAzUYlQpMnEgEEK1bV+guX375Jbm5uRW6PTc3lxwcHOjrr78udJ8lS5YQAJo7d26pwi0pTlhULDU1lczNzal169a0detW2rZtm+ynV69eJBAI6MGDB9oOk5Vxd+/eJQDUu3dvud+xrVu3UsuWLcnKyorS0tK0HWaZFR8fTwCoX79+cs/vli1bqFmzZmRra0sZGRnaDpOpS1RU3heAmJgSV3H+/HkCQH///XeJ6/jll18IAC1atKjEdZQHr169IgC0ZcuWEtdx69YtEolEFf65VIeePXuSr69vkfts2bKFANCjR480FFV+zZs3p+Dg4CL3WbBgARkaGlJqaqpmgiqtuXPz3quWLCl0l5ycHLKzs6NJkyYVWdXgwYOpVq1aJCniIs306dMJAK1YsaLEIZcUdwlTsX379uHdu3fo0aNHvsWtunTpAiMjI2zevFlL0bHyYtOmTTAxMZF1BZMSCATo0aMHXr9+jQMHDmgpurJv06ZNMDMzQ8eOHeXKhUIhunfvjqSkJMTExGgpOqZWubnA1Kl53SratStxNXXq1IFAIChRtzCpESNGYNKkSQgLC8OOHTtKXE9ZJ30OS9olDMgbWPzFF19g9uzZSElJUVVoFV5mZiYOHDhQaFcjqU6dOkFfX19rXZZfvHiBM2fOFBtncHAwMjIyysb7+8qVwOTJwPTpwNixhe4WGxuLly9fKnTud+7cwa1btwrdJzw8HKNGjcJXX32l8fckTlhULCkpCSKRCHYFrIZsaGgIa2trnv2FlVpSUhJsbGzk5ruXcnBwgEAgkE34wJT36tUr2NraQl9fP982R0dHAODnt7zavDlvlp05c4BiVlQvirGxMWrUqFGqhAXIG3/Ru3dvfP755zqzloWmXb9+Hfr6+qhdu3ap6pkxYwZSUlKwaNEiFUXGjh07htTU1ELHr0hZWFigTZs2WhvHsnfvXggEAgQGBha5X82aNVGnTh2tj7cp1vbtwFdfAaNG5c1iWISoqCg4ODigcePGRe7n7+8PExOTIs9dIBDgxx9/RO/evdG3b1+NJnacsKiYm5sbcnNz8c8//+Tb9urVKzx79qzUb7qMubm54cmTJ3jz5k2+bfHx8SAi/j0rhdq1a+Px48d49+5dvm03b96U7cPKmawsYMYMoFs3oJgPd0V4eXmVemYkoVCINWvWoGnTpggODkZ8fHyp4yprrl+/Dg8PjwIvICijSpUqGDlyJBYsWICXL1+qKLqKLSoqCtWrV0edOnWK3Tc4OBgnT54s8HNL3aKiotCsWbMCLyZ/LDg4GNHR0bo7q9yhQ3kzgvXpA/z4Y5EXVogIkZGRCAoKglBY9Fd+IyMjBAQEFDu1s1AoxNq1a9GhQweEhIQUOFBfHThhUbE2bdqgZo0aWL92rdzqoNnZ2Vi9ejWMjIzQu3dvLUbIyoO+ffvCwMAAv//+u9ybampqKjZu3Ag3Nze0bt1aixGWbZ9//jn0hEKsWb1a7vlNSUnB+vXrUbt27Xzz+LNyYOVK4OFDYNYslVRX0pnCPmZgYIDdu3fDyckJnTp1QmJiogqiKztKM0PYx6ZMmQKBQIA5c+aopL6KrLBV4wvTtWtX5OTkYP/+/RqI7j/v37/H4cOHi70LJBUcHIzk5GScPn1avYGVRGxs3lorHToAa9YAxSQh8fHxuHv3rlLnfu7cOTx79qzI/fT19bFjxw74+vqic+fOmpmyWuOjZiqACwMGkKVQSKYmJtSmTRsKCAggS0tLEggE1Lx5c8rNzdV2iKwciIyMJLFYTBYWFhQQEEBt2rQhIyMjsra2pkuXLmk7vLLtyBHaKRaTnkBAlpaWFBAQQH5+fmRgYEB6enrk4OBAd+/e1XaUTJVSU4kcHIgGDFBZlTt27CAA9Pz5c5XU9+jRI3JyciIfHx9KSUlRSZ26TiKRkJmZmUpnJvruu+/IwMCAEhISVFZnRXTu3DkCQCdOnFD4mAYNGlCvXr3UGFV+u3fvJgB0584dhfbPzc0lR0dHGj9+vJojU9LVq0SWlkStWhEpOKnO7NmzycTEROHZ8ZKSkkgkEtHy5csV2v/NmzdUv359qlSpkto/E/kOi6qtXIkG69bh2tSpGDlqFBISEnDkyBH4+/vjxx9/xJkzZzB16lRtR8nKgeDgYGzcuBFv377FzZs3cevWLWRmZuLUqVOoX7++tsMru44eBYKC0L1tW6xdvRpv3rxBfHw8bt++jZycHBw/fhzm5uZo06YN7t27p+1omar8+COQnFxsf3BlSO8KqOIuCwBUrVoV+/fvx507d9CzZ09kZ2erpF5d9ujRI6SkpKjsDgsAjB8/Hubm5vjuu+9UVmdFFBkZCRsbGzRv3lzhY7p164b9+/cjMzNTjZHJi4yMhKenJ2rWrKnQ/kKhEMHBwYiMjNSdtfPu3QMCAoBq1fIWhjQyUuiwqKgoBAQEwNDQUKH9bWxs0LJlS4XH8FhYWODgwYMwNzdH+/bt8fTpU4WOKxG1pkMVTUwMkUhENGKEbO7+ixcvEgC6ePEiEREtXLiQANCqVau0GSkrJyZNmkQ2NjaUnZ1NCQkJBIA2bNig7bDKriNHiIyMiDp2JEpPp7CwMHJwcKCcnBy6f/8+AaCtW7fSkydPqFatWuTs7Mx3WsqDV6+ILCyIRo9WabU5OTlkaGhIixcvVmm9MTExpKenR4MGDSpyCtLyYM+ePQRA5XdDlixZQkKhkOLj41Vab0Xi6elJA5S8I3nt2jUCQAcOHFBPUB/Jzs4mGxsbpdfwOXDgAAGga9euqSkyJTx5QlStGlHt2kRK3K19+vQpAaB1RazPUpDFixeTWCymd+/eKXzMw4cPqUqVKlS3bl169eqVUu0pihMWVblxg8jcnKhTJ6LsbFnxxwmLRCKhYcOGkZ6eHh05ckRb0bJyQCKRUPXq1WnIkCGysqZNm1LXrl21GFUZ9lGyIpFIqGrVqjR8+HDZLr6+vtS9e3ciIk5aypOJE4lMTIgSE1VetY+PD3355Zcqr3fdunUEgGbOnKnyunXJrFmzyMLCQuWJWUZGBlWtWpV69Oih0norijt37hAA+uOPP5Q6TiKRULVq1WjYsGFqikzeyZMnCQCdO3dOqeMyMjLIzMyMIiIi1BSZgl69Iqpbl6hKFaKHD5U6dPny5SQSiSgpKUmp46QX53bs2KHUcTdv3iQbGxtq0qSJWtax4YRFFRITiVxciOrVI3r7Vm7TxwkLUV7G37FjR7KwsKC4uDgNB8vKC+nvVswHi9stWrSIxGIxvXnzRouRlUEfJStERGfPniUAdPz4cdlu8+bNI0NDQ9n4AU5ayoEnT4gMDYmmTVNL9QMGDKCGDRuqpe6IiAgCQGvWrFFL/brg008/pRYtWqil7t9//73Ui3tWVKVZYHHcuHHk5OSkkfG8YWFh5OjoWKK2FFkQU61SUoiaNCGytSUqwZ3ATp06kZ+fX4ma9vLyon79+il93N9//02mpqbUvn17lS+uzAlLab1/T9SoEZGjI1EBt6wLSliIiN6+fUteXl7k6upKiWq4qsfKvw+7g0lxt7ASKCBZISK57mBSH3YLk+KkpYwbNozI2ppITUn+woULydjYWC1fziQSCQ0ZMoT09PTo0KFDKq9fF3h6etKIESPUUnd2djZ5eHhQ+/bt1VJ/edaiRQsKDAws0bHHjx8v0V0PZUl7IXz11VclOn7jxo0EgP79918VR6aAjAyi9u2JTE2JSpBQv3v3jsRicYm7o06bNo0sLS0pKytL6WOPHTtGBgYG1KNHD7nPz9LihKU0cnOJuncnMjYmunChwF0KS1iI8mZ8qVSpEjVu3JjSFJzxgTGigruDSXG3MCUUkqwU1B1M6sNuYVKctJRRd+4Q6ekRzZ+vtiZiYmKUmqFIWdnZ2dS5c2cyNTWly5cvq6UNbcnIyCCRSES//vqr2trYtWsXAaBjx46prY3y5sWLFyQUCks8Fjc7O5usra3pm2++UXFk8q5fv04AaP/+/SU6Pjk5mfT09OiXX35RcWTFyMkh6tGDyMCAqIS/l9IZCu/fv1+i4y9cuEAA6OjRoyU6PjIykkQiEQ0ePFhl3Tk5YSmNSZOIBAKiyMhCdykqYSHKu31mZGREPXv25OmOmcIK6g4mxd3CFFRIskJUcHcwqY+7hUlx0lIG9e5N5OSk8BShJfHs2TMCQLt27VJbGykpKdSgQQNydHSkR48eqa0dTbty5QoBoL/++kttbUgkEmrYsCE1bty43E9goCq///47CQSCUvUO6d+/P9WpU0eFUeU3a9YsMjU1LVXXJH9/f+rQoYMKoyqGREI0eHDeBE5FfLcsTr9+/ahevXqlCENCVapUoTFjxpS4Duk4u0mTJpW4jg9xwlJSK1YQAUSLFhW5W3EJC1HeHOECgYAmT56s6ihZOVVQdzAp7hamgCKSFaKCu4NJFdQtTIqTljLk8uW893AF1xsoKYlEQra2thQeHq7Wdp49e0aurq7k6elJycnJam1LUzZs2EAA1H7x5ciRIwSAdu/erdZ2yovg4GBq1qxZqeqQ3tlS5/tkw4YNqWfPnqWq46effiJ9fX3NXQCcODHvfUnJmb0+lJWVRVZWVvTtt9+WKpQRI0aQi4tLqRL5JUuWEACVrKPECUtJFDB9cWEUSViIeLpjpriiuoNJcbewIhSTrBTVHUyqoG5hUpy0lBGdOxPVrElUgj7aymrTpk2hvy+qdOvWLbK2tqbWrVurfMCrNkycOJGqVq2qkbb8/f3J09NTpX3uyxOJREL//PMP/fXXX2RoaEjz5s0rVX0pKSkkFotp4sSJdPHiRZUthCqRSCguLo4OHjxIAGjjxo2lqu/hw4cEgH744Qe6fPmywgswFic7O5uuXbtGV65coczMzLzCuXPzkpUlS0pUZ1ZWFl29epVWrFhBAOhCIUMVFHXo0CHZxblr166V+G9j+vTpBIBWrFhBRETp6el06dIlunHjhlI9izhhUVYh0xcXRtGEhac7ZooqqjuYFHcLK0QxyQpR0d3BpArrFibFSYuOO3Uq74tBAXfJ1GHMmDFUu3ZtjbT1119/kYGBAX322Wdlvptxp06dqEuXLhppS7pqu7JrVlQEBw8eJK963gQg70cgpN69e5cqyYiMjCRTcwtZncamZjRu3LhSJQRbtmyh6jVr/xenUERjx479LyEogTVr1pDY0EhWp6W1Dc2YMaPEX94lEgktW7aMHCs7y+q0sbWnOSEhlAsQTZ9eojoXLlxIdg6OsjpF+nkD7kt6dyQ3N5dmzpxJApGerM7Kzi60fPlypeuUSCQ0atQoAkDdu3cnCytrWZ0u1WrQ+vXrFaqHExZlFDF9cWEUTViIeLpjppiiuoNJcbewAiiQrBAV3R1MqqhuYVKctOgoiYSoeXMib++8iVM0YOXKlSQUCjU2ucrOnTtJIBDQxIkTNdKeulSpUkWjXaVDQ0PJxcWlXNydUpX9+/eTUCQio1ptyHbwHnII+5ssOkeQnqEpNW/ZqsjPocJIfz8N3TuQ3dB95BB2nsw7fEsisRF1COhYokR77dq1eYlP3a5kN+wQOYw7S+b+k0iop0/de/Qs0Rf3pUuX5tXp3ZPsRxwhh7FnyKz1OBIIRfTFFyVbW2n27NkEgEx8Pyf7kcfJYcxfZNpiBAECGvPJJ8X22inI5MmT8+psOoTsR/9J9qNPkknjLwkATSvhdO0jRowkCARk2nIUOYw9TfYjj5NJg74EgOaXYJKS3Nxccq1WjSAQkZlfGDmMiyX74YfJ2LsHAVBoYg1OWBRVzPTFhVEmYSHi6Y5Z0RTpDibF3cI+oGCyokh3MKmiuoVJcdKig6Kj8+6ulHDmoJKQ3rUrbRcNZSxevJgA0M8//6yxNlUpOTmZANCmTZs01ubNmzdJKBTSTz/9pLE2dZlEIiE3jzpkVNufnBflUNUlJPuxH32yRIsL5uTkUJWqrmRctys5L8qVq9NuSDQBoIMHDypVZ2ZmJtnY2ZNJg77kvFgiV6fN55sJAJ0+fVqpOlNSUsjEzJxMmw2Tq6/qEiLrXssJAF27dk2pOpOSkkhsYEhmbSfkq9MyeAEJBAKlZ/V6/PgxCUUisugcka9O84DpJNLTo2fPnilV5+3bt/PuJoUsyVenWevxZGhkTK9fv1aqTul3YevPVsvV57xYQiZNBpO5pVWxF3SEYMWTSID+/YEbN4C9ewFnZ7U1ZW5ujujoaGRkZCA4OBjp6elqa4uVPZcvX8b9+/fRs2fPYvft2bMnDh48iLdv32ogMh129CgQFAS0bg3s3g0YGha66/nz55GQkIBevXoVW23Pnj2xb98+pKamFrqPk5MTTpw4AUNDQ7Rp0wb37t0r0SkwFZFIgKlTgZYtgY4dNdZsnTp1AADXr1/XWJvjxo3D+PHjMXr0aERGRmqsXVW5ceMGAMDLy0tjbXp4eKB///6YNWtWkX/XFUVcXBxux8fBtM3XEAhFctsMa7SCUbUm2Lxli1J1nj9/Ho8THsKs7UQIhPJfQQ09O8PQqQ62KFnniRMn8OrlC5j5T4RAIJDbZlz/UxjYVMXWrVuVqvPgwYN4n/IO5v6T8m0zafwFxOZ2Ste5Z88eZGVlwrzN1/m2mTYfDpGBCbZv365Unbt27YJApA+zVmPybTNvPQ4EAf744w+l6ty+fTv0jS1g1uyr/HW2nYCM9DTs3btXqTq3bdsGsUUlmDTsL1cuEAhg7j8J7968RkxMTJF1cMKiiClTgD/+ADZvBho0UHtzVatWxd69e3Ht2jX0798fEolE7W2ysmH79u2wsbFBmzZtit23R48eyMrKUvqNpVxRIlkB8p5fBwcHtGzZstiqe/bsiYyMDOzbt6/I/Thp0SHbtgFXrwJz5gAffbFRJ1NTU9SoUUOjCQsALFiwAD169EDv3r0RGxur0bZL6/r169DX14ebm5tG2w0PD8ebN2/w448/arRdXSS92CWyLPgircDCGW/eKHdBTFanVf46BQIBBBbOePfuXYnq1CsgToFQCJFFFaUv3P137lXy1ynSh555pRLVKdI3hNDULt82odgYeqa2JapTz8gCQkPz/HUaW0FkaFayOs3sINDP/3kpNK8EoZ5+yeq0cIRApJdvm97//y4UVycnLMVZuRKYPx9YuBAIDtZYs76+vti8eTN27dqFqVOnaqxdpruICDt27EBoaCj09PL/0X/M2dkZTZs2xY4dOzQQnQ5SMlkhIuzcuROhoaEQiURF7gsA1apVg6+vr0LPLyctOiA7G/j2WyAwEGjeXOPNe3l5aTxhEQqFWL9+PXx9fREUFIQ7d+5otP3SuHbtGtzd3SEWizXarouLC4YPH4758+fj1atXGm1b17i5uUFPXx8Zt/Nf+aacTGTfO45P6il3B8zT0xMCgQAZt/LXKclIQfbD06hbt65SdUr3Ty+gztzUJGQkXFD6Tp10/4zbh/Nty3n9L9KfxpWoztysdGQ+OJ1vW/bzW8hIeqh0nXXr1kXm2+fIenI137bMhL+RnZpcojjTn99FdlL+z6nMuycgyckuUZwZT64j5+3TfNvSbx2StVsUTliKcvgwMHw4MGIEMG6cxpvv1q0bFixYgLlz52L16tUab5/pFmW6g0lV2G5hSiYrgHLdwaQU6RYmxUmLlq1eDdy/D3z/vVaa10bCAgCGhoaIioqCnZ0dOnXqhBcvXmg8hpK4fv26RruDfeibb75Bbm4u5s2bp5X2dYWtrS0+7fUp3h+Zhax/L8nKKScLr3eNQe77ZAwbNkypOqtWrYrAoK5IPfgtsp7FfVBnJl7vGA7kZGDIkCFK1enh4YHWfm2Rum8Ssl/elZVLstLwZvsQiPX1MHDgQKXqbNiwIer7+CIlahxyXif8V2dGCt5sGwxTM3P06dNHqTrbtGmDWm4eePfHSOS+ffZfnWmv8Wb7UNg5VEJoaKhSdQYGBqJylap4u+Mr5KYmycpzU17g3c7hqOpSDZ06dVKqzp49e8La1g5vtg2CJO2NrDznzRO82z0aHp510apVK6Xq7NevH4yNjfFm22BIMv/7vMx59RCpe/6HRo2bon79+kVXotSomYpEyemLC6PsoPuP8XTHTEqR2cE+ViFnC1NwgP3HFJkd7GOKzBb2MR6IrwXv3+dNmNK3r9ZC2L59OwGgFy9eaKX9Bw8ekIODAzVq1IhSU1O1EoOiJBIJmZub05w5c7QWw/Tp08nQ0JAeP36stRh0QXJyMnn7NCAAZFS7LRn79iOxRSUSCoX0+++/l6jOxMREcveoQwKhkIzcO5Bxg76kb2ZLIj09pd5LP5SQkEDVqtckgVBERp6dyNinN+mbWJHYwID27t1bojrv3LlDTpWdSainT8Z1g8i4/qekZ2RGRsYmdPTo0RLVeePGDbKzr0RCfQMy9upGxt49Sc/QhEzNLejMmTMlqvPChQtkYWVNIrERGX/SnYzrhZJIbEhWNrZ06dKlEtV56tQpMjEzJz1DUzL27kVGXsEk1BOTfSVHunnzZonqjImJIUMjY9IztiDj+p+RUZ1AEoj0qIqzi0KTDXDCUpASTF9cmNImLEQ83TFTbnawj1Wo2cJKmKwoMzvYxxSZLexjnLSoX3Z2Nv377795q77PnUukp0ekxec6Pj6eANCWLVtUtvicsi5cuEAmJiYUFBRE2dnZJJFI6Pnz5/T06dNSrWatSllZWRQbG0sAKDo6WmtxvH37lmxsbGjo0KH07t07SkhIqLDTHaenp9OaNWuoQ0BHatK0OY0cOZJu3LhRqjrfv39PK1asoHbtO1DTZi1o3LhxdPv27VLV+e7dO/rll1+orX87atqsBU2YMEHpWbc+9vr1a1q8eDH5tWlLzZq3pG+++YYSlJgptiBJSUk0b948atXaj5q3bEUzZsygp0+flqrOxMREioiIoBatWlPLVq3p+++/L/XFkSdPntD06dOpectW1MqvDf3www/06tWrUtX56NEjmjJlCjVr3pLatPWnJUuWKLxeHCcsHyvh9MWFUUXCQsTTHVd0iiwWWZgKs4hkCZMVIsUWiyxMcYtIFoaTFvXIzMyk8PBwsrVzkC1O1k5fTOdCQ7UW071796hnz14ECPLWdTAxpZEjRyo9Nagq7N+/n0QiEXXs2JE+qd9A9hxVr1mbVqxYobXEJSMjg7799luytrWTxdSqtZ9Gp4L+2OTJk0kgEJLo/xfPMzEzpzFjxtDbUl7IZIwpjxOWD+XmEnXvTmRsTKSiN0lVJSxEeZlppUqVqHHjxhpbgIzphpJ0B5OqEN3CSpGsEJWsO5hUSbqFSXHSolq5ubkU1DWYhHr6ZNpiJNkNiSbrT1eSYaU6JDYwpL/++kvjMd2/f59s7R3IwKYqWXZbRHZfHSDzDtNI38SSvOp5l2q18JIaOHAgASDD2v5k038L2X75B5nU71WqheZKIycnhzp26kwifQMybTWG7IbuI+tey8nQqS4ZGBrR2bNnNR7TnTt3yNLalkSWzmTZbTHZDd1P5u2/IT0jc6rv40vv37/XeEyMVWQCIiKlRs6UZ5MmAT/8kDdIV0Uzgl26dAkNGjTAxYsX4ePjU+r6Lly4gFatWqFLly7Ytm0bhEKeN6G8IyLUrFkT/v7+WLFiRYnqaNasGezs7BAVFaXi6HRACQbYf4iI4OrqisDAQPzyyy8lCqFhw4ZwcXHBzp07lT726dOn8PPzQ0ZGBo4fP44aNWqUKAYG7N+/H126dIHtoEgYe/33Hk7ZGUha1gbuVjm4dPFvjcb0ef/+2LHvOGzDLkH0wXSmWU+v48UiX8yfOxv/+9//NBbP+/fvUcmpMsgtGNZ91sqtW/H2UATeHZyB+/fvw9XVVWMx7d69G6GhobAbuh9Gnv8NEJZkpSPp55b4xMkAZ2Pzz6ykTp9++hmijp6FbdhFiExsZOVZjy/jxeJGWLJ4EUaPHq3RmBiryPjbrpSWpi9WFk93XPGUZHawj5Xb2cJKmawA/80OVtrnV9HZwj7Gs4epzoYNG2Dk7A2jul3lygX6hjBpOxmXL13ArVu3NBZPZmYmtm/fDsNmI+WSFQAQO3nBqF53/L52vcbiAZD3e/ruLSw6hudbZM/MLwwiAxOlF+4rrfXrN8DItZFcsgIAQrERTNtOwrmzZ3D//n2NxZOWloZdf+yCUYsxcskKAIir1IdR3WCsWbdBY/EwxjhhyaPl6YuVxdMdVyzKLBZZmHK5iKQKkhVAucUiC6PoIpKF4aRFNV68TILApla+L+IAoG9XGwCQlJSUb5u6pKamIiszE/p2tQrcLrKrrdF4gLzzF4j0ILJ2zbdNaGACfcvKGo9J+roVRE8Lr9vbt2+Rm5MDvSJet5cafo4Yq+g4YYmLA3r0ADp0AH78UaOrH5fG+PHjMWzYMAwbNgxHjx7VdjhMTUjJxSILU+4WkVRRskL/v1hk9+7dFVossjDKLCJZGE5aSs/drTZyH50B5ebk25Zx708IhUJUr15dY/FYWlrC2tYOmfdOFbg958GfcHOrrbF4AKB27dqg3BxkPTybP543T5Dx4i5q1Sr4i7q65L1up0GS3HzbMu/9CZGenka7qNna2sLc0gqZ9wt/3dxra/Y5Yqyiq9gJy/PnQJcugKsrsHUrUIovhJomEAiwdOlStGvXDt27d8fNmze1HRJTA1V0B5MqN93CVJSsAKrpDiZVmm5hUpy0lM7QoUOR+foJ3h6Yjg+HZ+Yk3cf7IxEIDOoKJycnjcUjEokwbOgQpJ1dgcwHZ+S2vf97A9L+OY6Rw5VbeK+02rZtC9fqNfEuapzconCUk4W3f4yGsbGx0gvildawYV8hM+kh3h6KkHvdsl/ewfujsxEaEgp7e3uNxaOvr48hg75E+plfkfnovNy21LO/I+3eaYzQ8OvGWIWnvfH+Wqbi6YsLo8pZwgrC0x2Xb6WZHexj5WK2sFLOBvax0swO9rHSzBb2MZ49rOTmz5+fNwOWoyeZtfkfmfj0JqG+AblWr0lPnjzReDzv37+nZi1akkAoJOO6gWTWdgIZ12hOAOiLL77UyjTCf//9N5lZWJK+iRWZNB1Cpi1Hk9jSifTFYoqKitJ4PERE33//fd7r5lSXzNr8j4zrf0pCPTHVrOWmlc+2lJQUatSk6f+/bl3JrO0EMqrWhADQV18N05l1axirKCrmHRaJBOjfH7hxA9i7F3B21nZEJWZubo7o6GhkZGQgODgY6enp2g6JqQipqDuYVJnvFqbCOyuA6rqDSamiW5gU32kpuQkTJuDkyZMIbF4H1o+iUD33FmZHfIfLF//W6N0VKWNjYxw7chi//forvEyTYf1wN5pVN8GuXbuwevWqAsfbqJuvry9uXLuKcSMGo/Lr07BPjMHAXoG4fOkSunbtWnwFavDNN9/g2LFj6Ni4NqwfRaEm3cG8Od/jwt/n4ODgoPF4TE1NcfL4MSz75RfUNXkJqwd/oGVtS0RGRuLXX5dp5XVjrCKrmNMaq2H64sKoelrjwvB0x+WP9HcnJiYG7du3V0mdixcvxuTJk/HixQtYWFiopE6NUHGyAgDnzp1DkyZNcPz4cfj5+ZU+RgDz58/HjBkz8PLlS5iampa6Pp7ymDHGGKuIY1ik0xcvWqTT0xcri6c7Ln9UMTvYx8rkbGFqSFYA1cwO9rHSzhb2Mb7TwhhjjFW0hOXD6YvHjtV2NCr34XTHq1at0nY4rBRU3R1Mqsx1C1NTsqLq7mBSquwWJsVJC2OMsYqu4iQsZXT6YmVJpzsePnw4T3dchqlydrCPlZnZwtSUrACqnR3sY6qYLexjnLQwxhiryCpGwlKGpy9WFk93XD6oozuYVJnoFqbGZAVQT3cwKVV3C5PipIUxxlhFVf4TlrQ0oGtXICsLiI4GzM21HZHa6enpYdu2bahatSq6dOmC58+fazskpgR1dQeT0vluYWpOVtTVHUxKHd3CpDhpYYwxVhGV74SlHE1frCye7rjsUmd3MCmd7Ram5mQFUG93MCl1dAuT4qSFMcZYRVO+E5YpU4A//gA2bwYaNNB2NBpXtWpV7N27F9euXUP//v0hkUi0HRJTgDq7g0npZLcwDSQrgHq7g0mpq1uYFCctjDHGKpLym7CU0+mLlcXTHZcdSUlJePDgAbZv36627mBS0m5hW7ZswYMHDzR6p0UikSAhIQHPnj2DbBkoDSQr0ud3x44dausOJiXtFiZ9ft+9e6fyNgpLWnJzc5GQkIDExESVt8kYY4xpQ7lIWO7fv49Dhw7h4sWLeV+AdGT64vT0dFy4cAEAkJKSorU4Cpru+ObNmzh06BDi4uK0FhfLc/bsWfi19YednR2qV6+OB48SkJqaiszMTLW1+erVKxAR9h84iOrVq8PaxgY9evRU65V6IsLSpUvhUq0GXFxc4OTkBO/6DRA1c6Zak5XTp0+jlV8b2fP775OnSE1NRVZWlkrb+VBSUhIgECBqz17Z89ur16d48OCBStv5MGnx8/PDtGnTUNW1OlxcXODo6Ij6Pr6Ijo5WaZuMMcaYxlEZ9ujRI2rXvgMBkP3UqlaDDhsbE3XqRJSdrZW4JBIJzZkzh8wtrWRxiQ2NaOzYcZSZmam1mIYNG0YikYhqu3vIPWcNfBvRpUuXtBJXRXfy5EnSFxuQoXN9su69huyGHSKz1uNIqCemTp27UE5OjsrbfPv2LXl41iV9E2uy6DST7IcfJquQH8nA1pVs7Ozp3r17Km+TiCgsLIwAkInv52Q3JJpsB24no9r+BIDWenkRpaervM1jx46RvlhMhlV9ybrPOrIbdohMW40hoZ4+BXUNptzcXJW3+fr1a6rl5kH6prZk0XkW2Q8/TJYhS8jApirZOVSihw8fqrzNJ0+ekIWFRd7z22gg2Q3dRzYDtpFR7bYEgDZu3KjyNhljjDFNERBJ+2SULa9evYJ3/QZ4mS6AaccIGNRohZyXd5ASMwvZ9/7Esf370LJjR63ENn36dERERMC01RiYNhkMgZ4B0i5tRcqR79GrR3ds2bJZK3HdunULXvW8IbCtBYvOsyCu4oOsJ5eReigcem/v4+Lf51G7dm2txFYRERHq+/jin7cGsB15HAI9A9m29Lh9eLkyEHv37kVgYKBK2507dy6mzfgO9mGXoF/JQ1aem5qElwvr47Ou/li3dq1K27x9+zbc3d1h2fUHmLf9WlZOREje+Dn07h3As6ePYWRkpLI2iQh163njQboFbIcfgUBPLNuWdi0SSb+H4MCBA+io4veJiIgIfPf9XNj/7zL07f/7e8pNeYGXC73xefcuWLVqpUrbjIuLQ926dWEZsgTmrf+7q0wSCZI39oVhwjE8eZwAAwODImphjDHGdFOZ7RL222+/4dnzF7AZeRImvv2gZ1UVhrX9YTs8BnrOPpg6d55W4kpKSsLcefNh3mEarEN/hNjJC/r2tWHRcTosey7H1q1bcPXqVa3E9sMPCyA0tYXDmL9g7BUMPStnGNftCtuRJ5CtZ445c+ZqJa6K6vbt27h65RJM/CfLJSsAYFSnCwyd62PDhg0qb3ft+o0wrNdTLlkBAJGpLYyaDcfWrVtV3l1qy5Yt0DexglnLUXLlAoEA5gHT8fZNMg4dOqTSNuPi4nDzxjWY+k+RS1YAwMgrGIaVvbBx40aVtgn8//Pr/ZlcsgIAIjN7GDX5Cps2b0Zubq5K29y8eTPEZrYwaz5crlwgFMKs/TS8SnqBI0eOqLRNxhhjTFPKbMKybccuGHqFQs+qqly5QKQP4+YjcerkCbx69Urjce3fvx/ZWZkwa5V/7IyJb1/om9pg165dGo8LAHbs2gXDhl9AaGQhVy40NIdBwy+wY+dOrcRVUUl/P/Vtaxa4XWhTCy+TVP87nJSUBL1C2tS3q4WszEykpaWpvE19qyoQ6OcfnyKNRdV/r0lJSXn12+U/V4FAAIFNTSSp4fl99arw51fPrhYy0tOQkZGh0jaTkpKgZ1U1X2IG5L2meXFp/v2QMcYYU4Uym7Ckvn8PoaldgdtEZvYAoPIvXYp4//49BEIRhMZW+bYJRPrQM7HSSlwAkJ72HiKTQp4zU3ukp6ehjPYQLJNq1KgBoUiEjLsn822j3GzkPPoLHu5uKm/Xw8Md2ffztwkAGXdPwM6+EsxVvMCqu7s7MhJvIfdd/pmrMu/lxeLmptpzrVWrFgQCATILen5zspD78DTc1fD8ursV/vxm3j2BSk5VYGxsrNo23d2R8fQGclOT8m3LuHsCgOqfX8YYY0xTymzC0qShL7Ljo0EFrC2SfmMv7B0c4ejoqPG4fH19QZJcZMQfzLctOzEe6c/vooGW1oTxaeCLzJsFr7uReXMv6tdvAIFAoOGoKq5KlSqhW7cQvD8SgeyXd2TlJJHgzb5pyHr9FF999ZXK2x05fBjS/jmG1HNr5coz7p5E+vnfMWL4VxAKVfvW0LdvXxiIxXi9ayQo57/Zz3JTk/BuTxjcPeuiefPmKm2zcuXKCAzqitSYcGQn/Tf7GUkkeLN3MrJTXmLo0KEqbRMARo4YhrT4Q3h/Qb67WcY/R5H29zqMGjFM5X9nn3/+OfT1RHizayQo57/ufLkpL5Cy92t41fNGo0aNVNomY4wxpjHaHPFfGrGxsQSATFuOJucf0qnqEiLnxRKy+XwzCYQimjVrllbikkgk1KhxUzKwdSXHyXFUdQlR1SVETuGPycjFlyo5VaaMjAytxLZ161YCQJZd55Pzwuy852xhNlkGLyAAtGnTJq3EVZE9e/aMatZyI6GePhl79yDTVmPI0KE2AaBFixappU2JREKDBg0mAGTk2pjMWo8jY/e82fb82vpTuhpm6yIiioyMJH2xmMSWjmTafDiZNBxAeoamZGVjS1evXlVLm0+ePKFq1WuSUE9MxvV75T2/9jUJAP30009qaTM3N5cGDBiY9/xWa5r3/Lq1IwDUrn0Htf3979y5k/T09Uls6USmLUaQScP+pGdgQjZ29nTjxg21tMkYY4xpQpmdJQwAfv31V4waNQoiYyvoVW0MenUXGc//waeffoaNGzeodeG9oiQkJKCtf3vcu/sPjKo3A/QMkXHvT1hbW+PwoYOoX7++VuIiInzzzTeYO3cuDKyrQFipHiSJ15CZ/BgTJkzAvHnz+A6LFrx9+xarV6/Gpi3b8C4lBb71vTFq1EiV33H4EBFhz549WL5iJf65ew9OjpXwxYD+6Nu3L8Ti/OMgVOXmzZtYunQpjp08BbG+Prp1DcTw4cPh5OSktjbfvHmDVatWYcu2HUhJTUVDn/oYPXoUmjRporY2iQiRkZFYvmIl7t5/gMpOjvhy4AD06dMH+vr6amv3xo0b+Pnnn3H8z79gIBYjJDgIw4cPR6VKldTWJmOMMaZuZTphAYA7d+5g5cqV+Oeff2BjY4PPP/8crVu31voX7/T0dGzfvh379u1Dbm4uWrdujf79+8PS0lKrcQHApUuX8Pvvv+Pff/+Fs7MzvvjiC611U2OMMcYYY6woZT5hYYwxxhhjjJVfZXbQPWOMMcYYY6z844SFMcYYY4wxprM4YWGMMcYYY4zpLE5YGGOMMcYYYzqLExbGGGOMMcaYzuKEhTHGGGOMMaaz/g946GJHtKOeSwAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 850x250 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 850x320 with 8 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "---------     edges: 12-n       graphs: 8      ---------\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 850x250 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 850x320 with 8 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.backends.backend_pdf import PdfPages\n",
    "plt.rcParams['figure.constrained_layout.use'] = True\n",
    "\n",
    "window_width = 8.5      # pdf sizes in inches\n",
    "blowup_per_row = 4      # how many blowups to print per row\n",
    "blowup_height = 1.3     # height to calculate for each blowup\n",
    "window_height_buffer = 0.6 # window height will be determined as blowup_height*rows+window_height_buffer\n",
    "w_pad = 0.3             # padding between the subplots of each blowup representations in the matplotlib figure\n",
    "h_pad = 0.2\n",
    "wspace = 0\n",
    "\n",
    "# show in the output or save to pdf the list of virtual blowup representations of a given excess\n",
    "def plot_VirtualBlowups(excess, save_pdf=False, show_differential=False, show_eliminated=True, show_redundant=True, force_show_relations=False, exact_gn_range=None,):\n",
    "    # if show_eliminated is False, redundant graphs and the ones appearing as either argument or image in differential_mapping_ID will not be shown/saved \n",
    "    # exact_gn_range accepts a tuple of tuples (g,n) for E(g,n)=excess. If it is set, only graphs with that exact existence range will be shown/saved\n",
    "    pdf = {}\n",
    "    if save_pdf:\n",
    "        if exact_gn_range==None:\n",
    "            if show_eliminated: pdf = PdfPages(f'Results/Excess{excess}/VirtualBlowups_excess{excess}.pdf')\n",
    "            else: pdf = PdfPages(f'Results/Excess{excess}/VirtualBlowups_excess{excess}_eliminated.pdf')\n",
    "        else: pdf = PdfPages(f'Results/Excess{excess}/VirtualBlowups_gn_range{exact_gn_range}.pdf')\n",
    "\n",
    "    gn_string=\"\"\n",
    "    for gn in gn_table[excess]: gn_string+= (\"\" if len(gn_string)==0 else \", \") + str(gn)\n",
    "    excess_group = get_blowups_virtual(excess=excess)\n",
    "    eliminated = excess_group['graph'].apply(lambda G: G.ID in differential_mapping_string.keys()).sum()\n",
    "\n",
    "    excess_title = f'----  excess: {excess}      (g,n): {gn_string}      graphs: {len(excess_group)}    eliminated+redundant: {eliminated}  ----\\n'\n",
    "    first_group = True\n",
    "\n",
    "    for edges_plus_n,edge_group in excess_group.groupby('edges_plus_n'):\n",
    "        edge_title = (excess_title if first_group else \"\") + f'---------     edges: {edges_plus_n}-n       graphs: {len(edge_group)}      ---------\\n'\n",
    "        print(edge_title)\n",
    "        first_group=False\n",
    "        first_edge_group = True\n",
    "\n",
    "        graphics = []\n",
    "        count=0\n",
    "        for row in edge_group[edge_group['crossType']=='A'].itertuples():\n",
    "            if exact_gn_range!=None and row.graph.virtual_gn_range!=exact_gn_range: continue\n",
    "            if show_eliminated!=True and (row.graph.ID in differential_mapping_ID.keys() or row.graph.ID in differential_mapping_ID.values()): continue\n",
    "            if count%blowup_per_row==0: graphics.append([])\n",
    "            graphics[-1].append(row.graph.show(title=True,gn_range=True,specht=True,graphics=True, append=differential_mapping_string.get(row.graph.ID,\"\") if show_differential else \"\"))\n",
    "            count+=1\n",
    "        while count%blowup_per_row!=0:\n",
    "            graphics[-1].append(text(' ',(0,0),axes=False))\n",
    "            count+=1\n",
    "        if len(graphics)!=0:\n",
    "            title = (edge_title if first_edge_group else \"\") + f\"---  {r'$A_3$'} graphs: {(edge_group['crossType']=='A').sum()}  ---\"\n",
    "            fig = plt.figure()\n",
    "            fig.suptitle(title,fontsize=10)\n",
    "            fig.set_size_inches(window_width,blowup_height*len(graphics)+window_height_buffer*(2 if first_edge_group else 1))\n",
    "            fig.get_layout_engine().set(w_pad=w_pad, h_pad=h_pad,wspace=wspace)\n",
    "            first_edge_group = False\n",
    "            graphics_array(graphics).matplotlib(figure=fig)\n",
    "            if save_pdf: pdf.savefig(fig)\n",
    "            else: plt.show()\n",
    "            plt.close()\n",
    "\n",
    "        graphics = []\n",
    "        count=0\n",
    "        for rel13group in relations13_groups[(relations13_groups['excess']==excess) & (relations13_groups['edges_plus_n']==edges_plus_n)].itertuples():\n",
    "            #if count!=0: graphics.append([text(' ',(0,0),axes=False)]*blowup_per_row)  # buffer space between relation groups\n",
    "            for G in rel13group.graphs:\n",
    "                if exact_gn_range!=None and G.virtual_gn_range!=exact_gn_range: continue\n",
    "                if show_redundant==False and G.ID in relation_discard_ID: continue\n",
    "                if force_show_relations==False and show_eliminated!=True and (G.ID in differential_mapping_ID.keys() or G.ID in differential_mapping_ID.values()): continue\n",
    "                if count%blowup_per_row==0: graphics.append([])\n",
    "                graphics[-1].append(G.show(title=True,gn_range=True,specht=True,graphics=True, append=differential_mapping_string.get(G.ID,\"\") if show_differential else \"\"))\n",
    "                count+=1\n",
    "            while count%blowup_per_row!=0:\n",
    "                graphics[-1].append(text(' ',(0,0),axes=False))\n",
    "                count+=1\n",
    "        if len(graphics)!=0:\n",
    "            title = (edge_title if first_edge_group else \"\") + f\"--- {r'$A_2$'} graphs with weight 13 relations       relation groups: {len(get_relations13_groups(excess=excess,edges_plus_n=edges_plus_n))} ---\"\n",
    "            fig = plt.figure()\n",
    "            fig.suptitle(title,fontsize=10)\n",
    "            fig.set_size_inches(window_width,blowup_height*len(graphics)+window_height_buffer*(2 if first_edge_group else 1))\n",
    "            fig.get_layout_engine().set(w_pad=w_pad, h_pad=h_pad,wspace=wspace)\n",
    "            first_edge_group = False\n",
    "            graphics_array(graphics).matplotlib(figure=fig)\n",
    "            if save_pdf: pdf.savefig(fig)\n",
    "            else: plt.show()\n",
    "            plt.close()\n",
    "\n",
    "        graphics = []\n",
    "        count=0\n",
    "        for rel11group in get_relations11_groups(excess=excess,edges_plus_n=edges_plus_n,group_length=1).itertuples():\n",
    "            G = rel11group.graphs[0]\n",
    "            if exact_gn_range!=None and G.virtual_gn_range!=exact_gn_range: continue\n",
    "            if show_eliminated!=True and (G.ID in differential_mapping_ID.keys() or G.ID in differential_mapping_ID.values()): continue\n",
    "            if count%blowup_per_row==0: graphics.append([])\n",
    "            graphics[-1].append(G.show(title=True,gn_range=True,specht=True,graphics=True, append=differential_mapping_string.get(G.ID,\"\") if show_differential else \"\"))\n",
    "            count+=1\n",
    "        while count%blowup_per_row!=0:\n",
    "            graphics[-1].append(text(' ',(0,0),axes=False))\n",
    "            count+=1\n",
    "        if len(graphics)!=0:\n",
    "            title = (edge_title if first_edge_group else \"\") + f\"--- {r'$B_1,B_{irr}$'} graphs without weight 11 relations: {len(get_relations11_groups(excess=excess,edges_plus_n=edges_plus_n,group_length=1))} ---\"\n",
    "            fig = plt.figure()\n",
    "            fig.suptitle(title,fontsize=10)\n",
    "            fig.set_size_inches(window_width,blowup_height*len(graphics)+window_height_buffer*(2 if first_edge_group else 1))\n",
    "            fig.get_layout_engine().set(w_pad=w_pad, h_pad=h_pad,wspace=wspace)\n",
    "            first_edge_group = False\n",
    "            graphics_array(graphics).matplotlib(figure=fig)\n",
    "            if save_pdf: pdf.savefig(fig)\n",
    "            else: plt.show()\n",
    "            plt.close()\n",
    "\n",
    "        graphics = []\n",
    "        count=0\n",
    "        for rel11group in get_relations11_groups(excess=excess,edges_plus_n=edges_plus_n,group_length=-1).itertuples():\n",
    "            #if count!=0: graphics.append([text(' ',(0,0),axes=False)]*blowup_per_row)  # buffer space between relation groups\n",
    "            for G in rel11group.graphs:\n",
    "                if exact_gn_range!=None and G.virtual_gn_range!=exact_gn_range: continue\n",
    "                if show_redundant==False and G.ID in relation_discard_ID: continue\n",
    "                if force_show_relations==False and show_eliminated!=True and (G.ID in differential_mapping_ID.keys() or G.ID in differential_mapping_ID.values()): continue\n",
    "                if count%blowup_per_row==0: graphics.append([])\n",
    "                graphics[-1].append(G.show(title=True,gn_range=True,specht=True,graphics=True, append=differential_mapping_string.get(G.ID,\"\") if show_differential else \"\"))\n",
    "                count+=1\n",
    "            while count%blowup_per_row!=0:\n",
    "                graphics[-1].append(text(' ',(0,0),axes=False))\n",
    "                count+=1\n",
    "        if len(graphics)!=0:\n",
    "            title = (edge_title if first_edge_group else \"\") + f\"--- {r'$B_1,B_{irr}$'} graphs with weight 11 relations      relation groups: {len(get_relations11_groups(excess=excess,edges_plus_n=edges_plus_n, group_length=-1))} ---\"\n",
    "            fig = plt.figure()\n",
    "            fig.suptitle(title,fontsize=10)\n",
    "            fig.set_size_inches(window_width,blowup_height*len(graphics)+window_height_buffer*(2 if first_edge_group else 1))\n",
    "            fig.get_layout_engine().set(w_pad=w_pad, h_pad=h_pad,wspace=wspace)\n",
    "            first_edge_group = False\n",
    "            graphics_array(graphics).matplotlib(figure=fig)\n",
    "            if save_pdf: pdf.savefig(fig)\n",
    "            else: plt.show()\n",
    "            plt.close()\n",
    "\n",
    "        # if no graphs where added from this edge group, print a blank page\n",
    "        if first_edge_group:\n",
    "            fig = plt.figure()\n",
    "            fig.suptitle(edge_title, fontsize=10)\n",
    "            fig.set_size_inches(window_width,window_height_buffer*2)\n",
    "            first_edge_group = False\n",
    "            fig.add_subplot(1,1,1).set_axis_off()\n",
    "            if save_pdf: pdf.savefig(fig)\n",
    "            else: plt.show()\n",
    "            plt.close()\n",
    "\n",
    "    if save_pdf: pdf.close()\n",
    "\n",
    "# for e in range(1,MAX_EXCESS+1): plot_VirtualBlowups(e, show_differential=True, show_eliminated=True, show_redundant=True, save_pdf=True)\n",
    "# plot_VirtualBlowups(4, save_pdf=True, show_differential=True, show_eliminated=True, exact_gn_range=((1,13),(3,10),(5,7),(7,4),))\n",
    "plot_VirtualBlowups(2, save_pdf=False, show_differential=True, show_eliminated=True, force_show_relations=True, show_redundant=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "blowups_complete size: \n",
      "excess  g  n \n",
      "1       2  10      1\n",
      "        4  7       3\n",
      "        6  4       3\n",
      "        8  1       3\n",
      "2       1  12      1\n",
      "        3  9       6\n",
      "        5  6      16\n",
      "        7  3      20\n",
      "        9  0      13\n",
      "3       2  11      9\n",
      "        4  8      40\n",
      "        6  5      84\n",
      "        8  2     105\n",
      "4       1  13      5\n",
      "        3  10     55\n",
      "        5  7     207\n",
      "        7  4     392\n",
      "        9  1     364\n",
      "dtype: int64\n"
     ]
    }
   ],
   "source": [
    "blowups_complete = pd.DataFrame(columns=['excess','partition','g','n','crossType','vertices','edges','graph','specht_sequence','oj_hairs','tripods'])\n",
    "# Completions of virtual blowups to an actual blowup representation by adding oj_hair and tripod components.\n",
    "# Creates a blowupgraph object for every possible g,n tuple in the gn_range of the virtual blowup, so potentially uses a lot of memory.\n",
    "\n",
    "for blowup in blowups_virtual.itertuples():\n",
    "    blowup.graph.gn_completions = {}\n",
    "    for (g,n) in blowup.gn_range:\n",
    "        oj_hairs = n-blowup.graph.n\n",
    "        tripods = ((g-blowup.graph.g)/2)\n",
    "        if 11!=3*tripods+blowup.graph.ome+oj_hairs: raise ValueError(\"mismatch in number of omega hairs of completion\")\n",
    "        components = [OJ_HAIR for x in range(oj_hairs)] + [TRIPOD for x in range(tripods)]\n",
    "        components = components + list(blowup.graph.components)\n",
    "        G = BlowUpGraph(components)\n",
    "        if G.edges!=blowup.edges_plus_n-n: raise ValueError(\"mismatch in number of edges of completion\")\n",
    "        G.ID = blowup.graph.ID # inherit the ID of the virtual blowup, as it is unique for every (g,n) pair\n",
    "        blowup.graph.gn_completions[g]=G\n",
    "        blowups_complete.loc[len(blowups_complete)] = {'graph':G,'crossType':G.crossType,'excess':blowup.excess,'partition':G.partition,'g':g,'n':n,'vertices':G.vertices,'edges':G.edges,'oj_hairs':oj_hairs,'tripods':tripods,'specht_sequence':G.specht_sequence}\n",
    "blowups_complete.sort_values(by=['excess','g','n','edges','crossType','vertices'], inplace=True)\n",
    "print(\"blowups_complete size: \")\n",
    "print(blowups_complete.groupby(['excess','g','n']).size())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_blowups_complete(excess=None,partition=None,vertices=None,crossType=None, gn=None):\n",
    "    frame = blowups_complete\n",
    "    conditions = frame['excess']>=0\n",
    "    if crossType!=None:\n",
    "        if crossType=='BB': conditions = conditions & (frame['crossType']=='B') | (frame['crossType']=='Birr')\n",
    "        else: conditions = conditions & (frame['crossType']==crossType)\n",
    "    if excess!=None: conditions = conditions & (frame['excess']==excess)\n",
    "    if gn!=None: conditions = conditions & (frame['g']==gn[0]) & (frame['n']==gn[1])\n",
    "    if partition!=None: conditions = conditions & (frame['partition']==partition)\n",
    "    if vertices!=None: conditions = conditions & (frame['vertices']==vertices)\n",
    "    return frame[conditions]\n",
    "\n",
    "# compute euler characteristic, WITHOUT TAKING CARE OF WEIGHT 13 AND 11 RELATIONS\n",
    "# ONLY TAKES INTO ACCOUNT SPECHT MODULES WITH n SMALLER OR EQUAL TO 3\n",
    "def EulerCharacteristic(g,n):\n",
    "    excess_group = get_blowups_virtual(gn=(g,n))\n",
    "    contributions = pd.DataFrame(columns=['edges','V0','V1','V2','V11','V1xV1','V1xV1xV1','V1xV2','V1xV11','V3','V111'])\n",
    "    for row in excess_group.itertuples():\n",
    "        l = len(row.specht_sequence)\n",
    "        V1 = row.specht_sequence.count((1,1))\n",
    "        V2 = row.specht_sequence.count((2,1))\n",
    "        V11 = row.specht_sequence.count((2,-1))\n",
    "        V3 = row.specht_sequence.count((3,1))\n",
    "        V111 = row.specht_sequence.count((3,-1))\n",
    "        if V1+V2+V11+V3+V111!=l:\n",
    "            print(row.specht_sequence)\n",
    "            raise ValueError(\"unhandeled specht contribution\")\n",
    "        \n",
    "        contributions.loc[len(contributions)] = {'edges':row.edges_plus_n-n, 'V0':1 if l==0 else 0, 'V1':V1 if l==1 else 0, 'V2':V2 if l==1 else 0, 'V11':V11 if l==1 else 0, 'V1xV1':1 if (V1==2 and l==2) else 0, 'V1xV1xV1':1 if (V1==3 and l==3) else 0, 'V1xV2': 1 if (V1==1 and V2==1 and l==2) else 0, 'V1xV11': 1 if (V1==1 and V11==1 and l==2) else 0, 'V3': V3 if l==1 else 0, 'V111': V111 if l==1 else 0 }\n",
    "\n",
    "    # alternating sum of all the specht module contributions. sign -1 when the degree 13 + edges = 13 + edges_plus_n - n is odd\n",
    "    for edges_plus_n,edge_group in excess_group.groupby('edges_plus_n'):\n",
    "        contributions[contributions['edges']==edges_plus_n-n] = contributions[contributions['edges']==edges_plus_n-n].mul( 1 if (edges_plus_n-n)%2!=0 else -1 )\n",
    "    summed =  contributions[['V0','V1','V2','V11','V1xV1','V1xV1xV1','V1xV2','V1xV11','V3','V111']].sum(axis=0)\n",
    "\n",
    "    # I know, hardcoding this is embarassing\n",
    "    specht_string=\"\"\n",
    "    if summed.V0!=0: specht_string += r\"$\"+str(summed.V0)+r\"$\"+specht_sequence_to_string([(n,-1 if n>1 else 1)])\n",
    "    if summed.V1!=0: specht_string += r\"$\"+(\"+\" if len(specht_string)!=0 and summed.V1>=0 else \"\")+str(summed.V1)+r\"$\"+specht_sequence_to_string([(n-1,-1 if n-1>1 else 1),(1,1)])\n",
    "    if summed.V2!=0: specht_string += r\"$\"+(\"+\" if len(specht_string)!=0 and summed.V2>=0 else \"\")+str(summed.V2)+r\"$\"+specht_sequence_to_string([(n-2,-1 if n-2>1 else 1),(2,1)])\n",
    "    if summed.V11!=0: specht_string += r\"$\"+(\"+\" if len(specht_string)!=0 and summed.V11>=0 else \"\")+str(summed.V11)+r\"$\"+specht_sequence_to_string([(n-2,-1 if n-2>1 else 1),(2,-1)])\n",
    "    if summed.V1xV1!=0: specht_string += r\"$\"+(\"+\" if len(specht_string)!=0 and summed.V1xV1>=0 else \"\")+str(summed.V1xV1)+r\"$\"+specht_sequence_to_string([(n-2,-1 if n-2>1 else 1),(1,1),(1,1)])\n",
    "    if summed.V3!=0: specht_string += r\"$\"+(\"+\" if len(specht_string)!=0 and summed.V3>=0 else \"\")+str(summed.V3)+r\"$\"+specht_sequence_to_string([(n-3,-1 if n-3>1 else 1),(3,1)])\n",
    "    if summed.V111!=0: specht_string += r\"$\"+(\"+\" if len(specht_string)!=0 and summed.V111>=0 else \"\")+str(summed.V111)+r\"$\"+specht_sequence_to_string([(n-3,-1 if n-3>1 else 1),(3,-1)])\n",
    "    if summed.V1xV2!=0: specht_string += r\"$\"+(\"+\" if len(specht_string)!=0 and summed.V1xV2>=0 else \"\")+str(summed.V1xV2)+r\"$\"+specht_sequence_to_string([(n-3,-1 if n-3>1 else 1),(1,1),(2,1)])\n",
    "    if summed.V1xV11!=0: specht_string += r\"$\"+(\"+\" if len(specht_string)!=0 and summed.V1xV11>=0 else \"\")+str(summed.V1xV11)+r\"$\"+specht_sequence_to_string([(n-3,-1 if n-3>1 else 1),(1,1),(2,-1)])\n",
    "    if summed.V1xV1xV1!=0: specht_string += r\"$\"+(\"+\" if len(specht_string)!=0 and summed.V1xV1xV1>=0 else \"\")+str(summed.V1xV1xV1)+r\"$\"+specht_sequence_to_string([(n-3,-1 if n-3>1 else 1),(1,1),(1,1),(1,1)])\n",
    "    return specht_string\n",
    "\n",
    "(g,n)=(4,8)\n",
    "for row in get_blowups_virtual(gn=(g,n), crossType='A2').itertuples():\n",
    "    break\n",
    "    row.graph.gn_completions[g].show(title=True, specht=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-------    g,n: 2,11    graphs: 9    eliminated+redundant: 5  -------\n",
      "  Euler Characteristic (without relations):   $1$$V_{1^{11}}$$+2$$V_{1^{10}}\\boxtimes V_{1}$$-1$$V_{1^{9}}\\boxtimes V_{1}\\boxtimes V_{1}$$-1$$V_{1^{8}}\\boxtimes V_{1}\\boxtimes V_{2}$\n",
      "---------     edges: 1      graphs: 5      ---------\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 850x250 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 850x190 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 850x190 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "---------     edges: 2      graphs: 4      ---------\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 850x250 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 850x190 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.backends.backend_pdf import PdfPages\n",
    "plt.rcParams['figure.constrained_layout.use'] = True\n",
    "\n",
    "window_width = 8.5      # pdf sizes in inches\n",
    "blowup_per_row = 4      # how many blowups to print per row\n",
    "blowup_height = 1.3     # height to calculate for each blowup\n",
    "window_height_buffer = 0.6 # window height will be determined as blowup_height*rows+window_height_buffer\n",
    "w_pad = 0.15             # padding between the subplots of each blowup representations in the matplotlib figure\n",
    "h_pad = 0.2\n",
    "wspace = 0\n",
    "\n",
    "# show in the output or save to pdf file the list of virtual blowup representations of a given excess\n",
    "def plot_CompleteBlowups(g,n, save_pdf=False, show_differential=False, show_eliminated=True, force_show_relations=False, show_redundant=True):\n",
    "    excess = 3*g-3+2*n-22\n",
    "    pdf = {}\n",
    "    if save_pdf:\n",
    "        if show_eliminated: pdf = PdfPages(f'Results/Excess{excess}/CompletedBlowups_({g},{n}).pdf')\n",
    "        else:  pdf = PdfPages(f'Results/Excess{excess}/CompletedBlowups_({g},{n})_eliminared.pdf')\n",
    "\n",
    "    gn_group = get_blowups_complete(gn=(g,n))\n",
    "    EulerChar = EulerCharacteristic(g,n)\n",
    "\n",
    "    eliminated = gn_group['graph'].apply(lambda G: G.ID in differential_mapping_string.keys()).sum()\n",
    "    excess_title = f'-------    g,n: {g},{n}    graphs: {len(gn_group)}    eliminated+redundant: {eliminated}  -------'\n",
    "    excess_title+= f\"\\n  Euler Characteristic (without relations):   {EulerChar}\\n\"\n",
    "    first_group = True\n",
    "\n",
    "\n",
    "    for edges,edge_group in gn_group.groupby('edges'):\n",
    "        edge_title= (excess_title if first_group else \"\") + f'---------     edges: {edges}      graphs: {len(edge_group)}      ---------\\n'\n",
    "        print(edge_title)\n",
    "        first_group=False\n",
    "        first_edge_group = True\n",
    "\n",
    "        graphics = []\n",
    "        count=0\n",
    "        for row in edge_group[edge_group['crossType']=='A'].itertuples():\n",
    "            if show_redundant==False and row.graph.ID in relation_discard_ID: continue\n",
    "            if show_eliminated!=True and (row.graph.ID in differential_mapping_ID.keys() or row.graph.ID in differential_mapping_ID.values()): continue\n",
    "            if count%blowup_per_row==0: graphics.append([])\n",
    "            graphics[-1].append(row.graph.show(title=True,specht=True,graphics=True, append=differential_mapping_string.get(row.graph.ID,\"\") if show_differential else \"\"))\n",
    "            count+=1\n",
    "        while count%blowup_per_row!=0:\n",
    "            graphics[-1].append(text(' ',(0,0),axes=False))\n",
    "            count+=1\n",
    "        if len(graphics)!=0:\n",
    "            title = (edge_title if first_edge_group else \"\") + f\"---  {r'$A_3$'} graphs: {(edge_group['crossType']=='A').sum()}  ---\"\n",
    "            fig = plt.figure()\n",
    "            fig.suptitle(title, fontsize=10)\n",
    "            fig.set_size_inches(window_width,blowup_height*len(graphics)+window_height_buffer*(2 if first_edge_group else 1))\n",
    "            fig.get_layout_engine().set(w_pad=w_pad, h_pad=h_pad,wspace=wspace)\n",
    "            first_edge_group = False\n",
    "            graphics_array(graphics).matplotlib(figure=fig)\n",
    "            if save_pdf: pdf.savefig(fig)\n",
    "            else: plt.show()\n",
    "            plt.close()\n",
    "\n",
    "        graphics = []\n",
    "        count=0\n",
    "        for rel13group in get_relations13_groups(excess,edges+n,(g,n)).itertuples():\n",
    "            #if count!=0: graphics.append([text(' ',(0,0),axes=False)]*blowup_per_row) # buffer space between relation groups\n",
    "            for G in rel13group.graphs:\n",
    "                if (g,n) in G.virtual_gn_range:\n",
    "                    if show_redundant==False and G.ID in relation_discard_ID: continue\n",
    "                    if force_show_relations==False and show_eliminated!=True and (G.ID in differential_mapping_ID.keys() or G.ID in differential_mapping_ID.values()): continue\n",
    "                    if count%blowup_per_row==0: graphics.append([])\n",
    "                    graphics[-1].append(G.gn_completions[g].show(title=True,specht=True,graphics=True, append=differential_mapping_string.get(G.ID,\"\") if show_differential else \"\"))\n",
    "                    count+=1\n",
    "            while count%blowup_per_row!=0:\n",
    "                graphics[-1].append(text(' ',(0,0),axes=False))\n",
    "                count+=1\n",
    "        if len(graphics)!=0:\n",
    "            title = (edge_title if first_edge_group else \"\") + f\"--- {r'$A_2$'} graphs with weight 13 relations       relation groups: {len(get_relations13_groups(excess,edges+n,(g,n)))} ---\"\n",
    "            fig = plt.figure()\n",
    "            fig.suptitle(title, fontsize=10)\n",
    "            fig.set_size_inches(window_width,blowup_height*len(graphics)+window_height_buffer*(2 if first_edge_group else 1))\n",
    "            fig.get_layout_engine().set(w_pad=w_pad, h_pad=h_pad,wspace=wspace)\n",
    "            first_edge_group = False\n",
    "            graphics_array(graphics).matplotlib(figure=fig)\n",
    "            if save_pdf: pdf.savefig(fig)\n",
    "            else: plt.show()\n",
    "            plt.close()\n",
    "\n",
    "        graphics = []\n",
    "        count=0\n",
    "        for rel11group in get_relations11_groups(excess,edges+n,(g,n),1).itertuples():\n",
    "            G = rel11group.graphs[0]\n",
    "            if (g,n) in rel11group.graphs[0].virtual_gn_range:\n",
    "                if show_redundant==False and G.ID in relation_discard_ID: continue\n",
    "                if show_eliminated!=True and (G.ID in differential_mapping_ID.keys() or G.ID in differential_mapping_ID.values()): continue\n",
    "                if count%blowup_per_row==0: graphics.append([])\n",
    "                graphics[-1].append(G.gn_completions[g].show(title=True,specht=True,graphics=True, append=differential_mapping_string.get(G.ID,\"\") if show_differential else \"\"))\n",
    "                count+=1\n",
    "        while count%blowup_per_row!=0:\n",
    "            graphics[-1].append(text(' ',(0,0),axes=False))\n",
    "            count+=1\n",
    "        if len(graphics)!=0:\n",
    "            title = (edge_title if first_edge_group else \"\") + f\"--- {r'$B_1,B_{irr}$'} graphs without weight 11 relations: {len(get_relations11_groups(excess,edges+n,(g,n),1))}  ----\"\n",
    "            fig = plt.figure()\n",
    "            fig.suptitle(title, fontsize=10)\n",
    "            fig.set_size_inches(window_width,blowup_height*len(graphics)+window_height_buffer*(2 if first_edge_group else 1))\n",
    "            fig.get_layout_engine().set(w_pad=w_pad, h_pad=h_pad,wspace=wspace)\n",
    "            first_edge_group = False\n",
    "            graphics_array(graphics).matplotlib(figure=fig)\n",
    "            if save_pdf: pdf.savefig(fig)\n",
    "            else: plt.show()\n",
    "            plt.close()\n",
    "\n",
    "        graphics = []\n",
    "        count=0\n",
    "        for rel11group in get_relations11_groups(excess,edges+n,(g,n),group_length=-1).itertuples():\n",
    "            #if count!=0: graphics.append([text(' ',(0,0),axes=False)]*blowup_per_row) # buffer space between relation groups\n",
    "            for G in rel11group.graphs:\n",
    "                if (g,n) in G.virtual_gn_range:\n",
    "                    if show_redundant==False and G.ID in relation_discard_ID: continue\n",
    "                    if force_show_relations==False and show_eliminated!=True and (G.ID in differential_mapping_ID.keys() or G.ID in differential_mapping_ID.values()): continue\n",
    "                    if count%blowup_per_row==0: graphics.append([])\n",
    "                    graphics[-1].append(G.gn_completions[g].show(title=True,specht=True,graphics=True, append=differential_mapping_string.get(G.ID,\"\") if show_differential else \"\"))\n",
    "                    count+=1\n",
    "            while count%blowup_per_row!=0:\n",
    "                graphics[-1].append(text(' ',(0,0),axes=False))\n",
    "                count+=1\n",
    "        if len(graphics)!=0:\n",
    "            title = (edge_title if first_edge_group else \"\") + f\"--- {r'$B_1,B_{irr}$'} graphs with weight 11 relations        relation groups: {len(get_relations11_groups(excess,edges+n,(g,n),group_length=-1))} ----\"\n",
    "            fig = plt.figure()\n",
    "            fig.suptitle(title, fontsize=10)\n",
    "            fig.set_size_inches(window_width,blowup_height*len(graphics)+window_height_buffer*(2 if first_edge_group else 1))\n",
    "            fig.get_layout_engine().set(w_pad=w_pad, h_pad=h_pad,wspace=wspace)\n",
    "            first_edge_group = False\n",
    "            graphics_array(graphics).matplotlib(figure=fig)\n",
    "            if save_pdf: pdf.savefig(fig)\n",
    "            else: plt.show()\n",
    "            plt.close()\n",
    "\n",
    "        # if no graphs where added from this edge group, print a blank page\n",
    "        if first_edge_group:\n",
    "            fig = plt.figure()\n",
    "            fig.suptitle(edge_title, fontsize=10)\n",
    "            fig.set_size_inches(window_width,window_height_buffer*2)\n",
    "            first_edge_group = False\n",
    "            fig.add_subplot(1,1,1).set_axis_off()\n",
    "            if save_pdf: pdf.savefig(fig)\n",
    "            else: plt.show()\n",
    "            plt.close()\n",
    "\n",
    "    if save_pdf: pdf.close()\n",
    "\n",
    "for e in range(1,MAX_EXCESS):\n",
    "    for (g,n) in gn_table[4]:\n",
    "        break\n",
    "        plot_CompleteBlowups(g,n, show_differential=True, save_pdf=True, show_eliminated=False,force_show_relations=False, show_redundant=False)\n",
    "plot_CompleteBlowups(2,11, save_pdf=False, show_differential=True, show_eliminated=True, force_show_relations=False, show_redundant=True)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

